An Algebra of Properties of Binary Relations

We consider all 16 unary operations that, given a homogeneous binary relation R, define a new one by a boolean combination of xRy and yRx. Operations can be composed, and connected by pointwise-defined logical junctors. We consider the usual properties of relations, and allow them to be lifted by prepending an operation. We investigate extensional equality between lifted properties (e.g. a relation is connex iff its complement is asymmetric), and give a table to decide this equality. Supported by a counter-example generator and a resolution theorem prover, we investigate all 3-atom implications between lifted properties, and give a sound and complete axiom set for them (containing e.g. "if R's complement is left Euclidean and R is right serial, then R's symmetric kernel is left serial").

==> anc/EXM_aiir_7.rel <==
. X X . . . X 
. . X X . X . 
. . . . X X X 
X . X . X . . 
X X . . . X . 
X . . X . . X 
. X . X X . . 


==> anc/EXM_eiit_9.rel <==
. . X X X . . . X 
X . X . . X . . . 
. . . X . X X X X 
. X . . X X . . . 
. X X . . . X X . 
X . . . X . X X . 
X X . X . . . . X 
X X . X . . . X X 
. X . . X X . X X 


==> anc/EXM_g0ih_8.rel <==
. X X . . . X . 
. . X X . X . . 
. . . . X X X . 
X . X . X . . . 
X X . . . X . . 
X . . X . . X . 
. X . X X . . . 
X X . . X X X . 


==> anc/EXM_qbvk_6.rel <==
. X . . . . 
X . X . . . 
. . . X X . 
. . X . . . 
. X . . . X 
. . . . X . 


==> anc/EXM_qiiu_14.rel <==
. . X X X . . . . . . . . X 
X . X . . X . . . . . . . . 
. . . X . X X . . . . . . . 
. X . . X X . . . . . . . . 
. X X . . . X . . . . . . . 
X . . . X . X . . . . . . . 
X X . X . . . . . . . . . . 
. . . . . . . . . X X X . . 
. . . . . . . X . X . . X . 
. . . . . . . . . . X . X X 
. . . . . . . . X . . X X . 
. . . . . . . . X X . . . X 
. . . . . . . X . . . X . X 
X . . . . . . X X . X . . . 


==> anc/EXM_qism_12.rel <==
X . . . . . . . . . . . 
. X . . . . . . . . . . 
X . X . . X . . . . . . 
X . X X . . . . . . . . 
. X . . X . . X . . . . 
X . . X . X . . . . . . 
. X . . X . X . . . . . 
. X . . . . X X . . . . 
. . . . . . . . X . . . 
. . . . . . . . X X X . 
. . . . . . . . X . X X 
. . . . . . . . X X . X 


==> anc/EXM_qisr_9.rel <==
X . X . . . . . . 
. X . . . . . . . 
. . X . . . . . . 
X . X X . . . . X 
. X . . X . . X . 
X . X X . X . . . 
. X . . X . X . . 
. X . . . . X X . 
X . X . . X . . X 


==> anc/EXM_rg0u_12.rel <==
. X . . . . . . . . . . 
. . X . . . . . . . . . 
X . . . . . . . . . . . 
. . . . X . . . . . . . 
. . . . . X . . . . . . 
. . . X . . . . . . . . 
. . . . . . . X . . . . 
. . . . . . . . X . . . 
. . . . . . X . . . . . 
. . . . . . . . . . X . 
. . . . . . . . . . . X 
. . . . . . . . . X . . 


==> anc/EXM_rylq_12.rel <==
. X . . . . . . . . . . 
. . X . . . . . . . . . 
. X . X . . . . . . . . 
. . . . X . . . . . . . 
. . . X . X . . . . . . 
. . . . . . X . . . . . 
. . . . . X . X . . . . 
. . . . . . . . X . . . 
. . . . . . . X . X . . 
. . . . . . . . . . X . 
. . . . . . . . . X . X 
. . . . . . . . . . . . 


==> anc/EXM_xrkv_8.rel <==
X X X . . . X . 
. X X X . X . . 
. . X . X X X . 
X . X X X . . . 
X X . . X X . X 
X . . X . X X X 
. X . X X . X X 
. . . . . . . . 


==> anc/Makefile <==

CFLAGS	=				\
	-Wall				\
	-Wno-sign-compare		\
	-Wno-pointer-sign		\
	-g				\
	-O9

OBJSnonprominentProperties	=	\
	main.o				\
	base27.o			\
	lpNames.o			\
	lpPrint.o			\
	properties.o			\
	qmc.o				\
	lpEquivalences.o		\
	lpImplications.o		\
	lpImplicationsTables.o		\
	lpImplicationsWeight.o		\
	relEnum.o			\
	relEnumTables.o			\
	relation.o			\
	debug.o				\
	stringlib.o			\

OBJSjustify	=			\
	base27.o			\
	lpNames.o			\
	lpPrint.o			\
	lpImplicationsTables.o		\
	justify.o			\
	debug.o				\
	stringlib.o			\

########################################################################

%.o:	%.c %.intf nonprominentProperties.h
	cc -c $(CFLAGS) $<

all:	nonprominentProperties justify

nonprominentProperties:	$(OBJSnonprominentProperties)
	cc $(CFLAGS) $(OBJSnonprominentProperties) \
		-o nonprominentProperties

justify:	$(OBJSjustify)
	cc $(CFLAGS) $(OBJSjustify) -o justify



==> anc/README <==

Installation:

bash> # build executables
bash> make
bash> # ensure success
bash> ls -l nonprominentProperties justify

bash> # build file log file lpImpl.log
bash> ./validateAxioms.sh
bash> # ensure success (file should have size 239 MBytes)
bash> ls -l lpImpl.log

bash> # extract proofs from log file
bash> ./justify -compact
bash> # ensure success (file should have size 64 MBytes)
bash> ls -l lpImpl.logc

bash> # delete intermediate log file if disk space is scarce
bash> rm lpImpl.log





Example calls:


List all lifted properties satisfied by a relation
bash> ./nonprominentProperties -color -lpImpl tellProps < lessEqual.rel

Complete and check given properties of a fictitious relation
bash> ./nonprominentProperties -lpImpl seeProps examplePropertyTable1.txt -
bash> ./nonprominentProperties -lpImpl seeProps examplePropertyTable2.txt -

Find counter-example relations for conjunction of lifted properties
(use "!" for negation, note the deviating notation for lifted properties)
bash> ./nonprominentProperties -findRels ! 8 Trans 3 Irrefl 


Compute extensional equality of lifted properties
bash> ./nonprominentProperties -computeLpEqns


Find counter-example relation for base-27 code
bash> ./nonprominentProperties -findLemmaCtrExm clcn

Show proof tree for base-27 code
bash> ./justify -color ijrj

Show proof tree for implication
bash> ./justify -color -i < exampleLps1.txt

Find all redundancies between given lifted properties
bash> ./justify -color -r < exampleLps1.txt

Find all consequences of two given lifted properties
bash> ./justify -color -rec -c < exampleLps2.txt



Convert base-27 code to implications
bash> ./resolveImplCode.sh ijrj

Convert implication to base-27 code
bash> ./nonprominentProperties -lpImpl resolve exampleLps1.txt -



==> anc/base27.c <==

#include "nonprominentProperties.h"
#include "base27.intf"



/* ***************************************************************** */
/* ***** base-27 implication codes ******************************@@* */
/* ***************************************************************** */



/*
 * Layout of base-27 codes,
 * each digit represents a factor of 3:
 *
 *          i       j       k
 *	+-------+-------+-------+
 *	 000   1 11   22 2   333 
 */



/* convert the given triple (i,j,k) of normal forms */
/* into a base-27 code in buf[] */
inline void sprintNfImplCode(
    char buf[5],
    nfIT i,
    nfIT j,
    nfIT k)
{
    int n;
    const int d[4] = {               (i /  3),
                      (i %  3) * 9 + (j /  9),
                      (j %  9) * 3 + (k / 27),
                      (k % 27)
		     };
    for (n=0; n<4; ++n) {
	buf[n] = "0abcdefghijklmnopqrstuvwxyz"[d[n]];
    }
    buf[4] = '\0';
}



/* conver the given base-27 code buf[] */
/* into a triple (*i,*j,*k) of normal forms */
inline void sscanNfImplCode(
    const char buf[5],
    nfIT *i,
    nfIT *j,
    nfIT *k)
{
    int bufN[4];
    int n;

    for (n=0; n<4; ++n)
	if (buf[n] == '0') {
	    bufN[n] = 0;
	} else if ('a' <= buf[n] && buf[n] <= 'z') {
	    bufN[n] = (int)(buf[n] - 'a' + 1);
	} else {
	    printf("sscanNfImplCode('%s'=%02x%02x%02x%02x,,,)\n",
					buf,buf[0],buf[1],buf[2],buf[3]);
	    exit(1);
	}
    *i = (nfIT)( bufN[0]      *  3 + bufN[1] / 9);
    *j = (nfIT)((bufN[1] % 9) *  9 + bufN[2] / 3);
    *k = (nfIT)((bufN[2] % 3) * 27 + bufN[3]    );
}



/* print the base-27 code of the fiven normal form triple (i,j,k) */
/* to file (fd) */
inline void printNfImplCode(
    FILE *fd,
    nfIT i,
    nfIT j,
    nfIT k)
{
    char buf[16];

    sprintNfImplCode(buf,i,j,k);
#if 0	/* validate sscanNfImplCode() */
    nfIT ii;
    nfIT jj;
    nfIT kk;
    sscanNfImplCode(buf,&ii,&jj,&kk);
    if (ii != i || jj != j || kk != k) {
	printf("printNfImplCode: %d,%d,%d --> %s --> %d,%d,%d\n",
						    i,j,k,buf,ii,jj,kk);
	exit(1);
    }
#endif
    fprintf(fd,"%s",buf);
}



==> anc/base27.intf <==
#ifndef base27_intf
#define base27_intf

extern __inline_intf__ void sprintNfImplCode(char buf[5],nfIT,nfIT,nfIT);
extern __inline_intf__ void sscanNfImplCode(const char buf[5],nfIT*,nfIT*,nfIT*);
extern __inline_intf__ void printNfImplCode(FILE*,nfIT,nfIT,nfIT);

#endif


==> anc/debug.c <==

/*
 * provide trivial implementations for user-level debugging functions
 *
 * 30.11.04 jb
 */


/* Enable support for large (>=2GB) files.      */
/* See feature_test_macros(7), fseeko(3).       */
#define _FILE_OFFSET_BITS               64


#include <stdio.h>
#include <stdlib.h>
#include <stdarg.h>



#define bool		int
#define false		0
#define true		1



FILE *db_file;



/* ****************************************************************** */
/* ***** assertions **********************************************@@* */
/* ****************************************************************** */



const char *progname = "(progname_not_initialized)";
int ret = 0;



/* abort, take va_list */
static void VcheckFail(
    const char *msg,
    va_list ap)
{
    char buf[1024];

    vsprintf(buf,msg,ap);
    fprintf(stderr,"%s: error %s (r=%d)\n",
				progname,
				buf,
				ret);
    exit(1);
}



/* abort, take ... */
void checkFail(
    const char *msg,
    ...)
{
    va_list ap;

    va_start(ap,msg);
    VcheckFail(msg,ap);
    va_end(ap);
}



/* assert condition */
void check(
    bool cond,
    const char *msg,
    ...)
{
    va_list ap;

    if (!cond) {
	va_start(ap,msg);
	VcheckFail(msg,ap);
	va_end(ap);
    }
    ret   = 0;
}



void db_set_cleanup(
    void (*cl)(void))
{
}



/* ****************************************************************** */
/* ***** prerequisite check **************************************@@* */
/* ****************************************************************** */



void prerequisite(
    const char *needs,
    const char *provides)
{
}



/* ****************************************************************** */
/* ***** stack trace *********************************************@@* */
/* ****************************************************************** */



bool db_is_on(
    int n)
{
    return false;
}



int db_indent(void)
{
    return 0;
}



void db_stack_trace(
    const char *msg)
{
}



/* ****************************************************************** */
/* ***** memory watch ********************************************@@* */
/* ****************************************************************** */



void db_watch(
    unsigned char *loc,
    int lgth,
    const char *format)
{
}



/* ****************************************************************** */
/* ***** debug ***************************************************@@* */
/* ****************************************************************** */



/* init debug */
void db_init(void)
{
    db_file = stderr;	/* unused here anyway, */
			/* but host program might access */
}



void db_catch(
    unsigned int sig_mask)
{
}



void db_function(
    int n,
    const char *name)
{
}



void db_suspend(void)
{
}



void db_resume(void)
{
}



/* ****************************************************************** */
/* ***** instrumentation *****************************************@@* */
/* ****************************************************************** */



/* begin procedure */
void bg(
    int n,
    const char *msg,
    ...)
{
}



/* write msg */
void wr(
    int n,
    const char *msg,
    ...)
{
}



/* end procedure */
int en(
    int n,
    const char *msg,
    ...)
{
    int p0;
    va_list ap;

    va_start(ap,msg);
    p0 = va_arg(ap,int);
    va_end(ap);
    return p0;
}



/* call break point */
void bk(
    int n,
    const char *msg,
    ...)
{
}



/* ****************************************************************** */
/* ***** options *************************************************@@* */
/* ****************************************************************** */



/* scan argv debug option */
void db_option(
    const char *opt)
{
}



/* ****************************************************************** */
/* ***** navigation **********************************************@@* */
/* ****************************************************************** */



void db_navigate(
    int n)
{
}




==> anc/debug.h <==
#ifndef debug_h
#define debug_h

#ifdef __cplusplus
extern "C" {
#endif

#include <stdlib.h>		/* uint */
#include "typeAbbrevs.h"



extern const char *progname;
extern int ret;

#ifndef errno
extern int errno;
#endif



extern void db_init(void);
extern void db_function(int,const char*); 
extern void db_option(const char*); 
extern bool db_is_on(int);
extern void db_stack_trace(const char*); 
extern void db_watch(const void*,size_t,const char*); 
extern void db_set_cleanup(void(int));
extern void db_suspend(void);
extern void db_resume(void);
extern void db_catch(uint);
extern int db_indent(void);
extern void bg(int,const char*,...)
                                __attribute__ ((format (printf,2,3)));
extern void wr(int,const char*,...)
                                __attribute__ ((format (printf,2,3)));
extern int  en(int,const char*,...)
                                __attribute__ ((format (printf,2,3)));
extern /*inline*/ void check(bool,const char*,...)
                                __attribute__ ((format (printf,2,3)));
extern void checkFail(const char*,...)
                                __attribute__ ((noreturn))
                                __attribute__ ((format (printf,1,2)));
extern /*inline*/ void chk(bool,int,const char*,...)
                                __attribute__ ((format (printf,3,4)));
extern void chkFail(int,const char*,...)
                                __attribute__ ((noreturn))
                                __attribute__ ((format (printf,2,3)));
extern void prerequisite(const char*,const char*);
extern void db_dump(const void*,int,const char*);
extern void db_check_stack(const char*);

typedef void dbReportET(FILE*,const void*,const char*);

extern void dbAddReport(dbReportET*,const void*,const char*);
extern void dbDelReport(dbReportET*,const void*,const char*);
extern void dbReport(FILE*,const char*);
extern void dbReportChar(FILE*,const void*,const char*);
extern void dbReportShort(FILE*,const void*,const char*);
extern void dbReportInt(FILE*,const void*,const char*);
extern void dbReportLLong(FILE*,const void*,const char*);
extern void dbReportAdr(FILE*,const void*,const char*);



/* use stringlib.c tmpString() instead of db_buf_space(), etc. */


#ifdef __cplusplus
}
#endif

#endif


==> anc/exampleLps1.txt <==
3-tr C-Refl as


==> anc/exampleLps2.txt <==
AntiSym C-de


==> anc/examplePropertyTable1.txt <==
Trans		. . . 3   . . . .   . . . .   . . . .
ASym		. . . 3   . . . .   . . . .   . . . .
Refl		. . . .   . . . .   . . . .   C . . .


==> anc/examplePropertyTable2.txt <==
Trans		. . . 3   . . . .   . . . .   . . . .
ASym		. . . 3   . . . .   . . . .   . . . .
Refl		. . . .   . . . .   . . . .   C . . .
Irrefl		. . . -   . . . .   . . . .   . . . .


==> anc/falseAuto5.list <==
d0ru
d0sp
d0sr
eilt
ejlu
esut
faut
fav0
fjur
fjuu
fjv0
fta0
h0yk
i0md
i0mz
iirq
iiru
ikcu
jajr
jiyo
jjao
jjap
jjmo
jjyo
jlgo
ljli
ljlu
ljmp
ljnb
llfi
llfq
llfu
llli
llmp
llnh
m0ui
m0uu
nkti
osiq
osje
osnz
otaa
qa0v
qa0x
qaa0
qaap
qamd
qamo
qaur
qaut
qauu
qaux
qav0
qavp
qb0s
qbfr
qbfs
qbg0
qblg
qcmo
qdcx
qdiu
qdki
qdsq
qelq
qemb
qeni
qenk
qilc
qilq
qin0
qiyp
qjjr
qjut
qjwf
qjws
qjww
qkbs
qkbw
qkih
qlmo
qmfu
qmh0
qmhi
qmhk
qmii
qnso
qnsq
reux
revo
revp
rujp
rwfq
rwga
rwgr
rwhe
rwhi
rwhk
truu
tsmo
tugo
tumo
u0xq
ubjk
udfu
uduu
ueuu
uevk
uevo
uew0
uewk
uiuh
ujye
ukch
unye
unzd
uogr
uohe
uome
vjkj
vjxb
vlmo
vmcy
vmyd
vnfq
vnga
vnza
vpel
vsut
xrna
xsuq
xtcr
xwun


==> anc/falseFinite.list <==

aiir
qij0

eiit

g0ih

jijo

qbvk

qiiu	
reuu
r0jq

qism

qisr

rg0u
rgak

rylq
rymo

xrkv



==> anc/falseInfinite.list <==
a0mz
aaje
aaxu
acib
afay
i0iq
jeuc
jeux
jevo
jew0
qjxu
qlas
qldr
qmkh
qpkw
ufbk
uo0e


==> anc/justify.c <==

#include "nonprominentProperties.h"
#include "lpNames.intf"
#include "lpPrint.intf"
#include "base27.intf"
#include "lpImplicationsTables.intf"
#include "stringlib.h"
#include "debug.h"
#include <limits.h>



/* ***************************************************************** */
/* ***** compact file generation ********************************@@* */
/* ***************************************************************** */



/* 
 * To prepare proof tree printing, we extract from the log file of
 * 3-implication axiomatization (default name "lpImpl.log")
 * the final version of each proof, and write it to a fixed-width
 * file (default name "lpImpl.logc").
 * This file allows for random access in proof-tree lookup lateron.
 */ 



/* maximal line length in file lpImpl.log, */
/* adapt amnually if needed */
#define lineBufMax		120



/* clear the array of proof lines */
static inline void initLines(
    char lines[nfMax][nfMax][nfMax][lineBufMax])
{
    nfIT i;
    nfIT j;
    nfIT k;

    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j)
	    for (k=0; k<nfMax; ++k)
		lines[i][j][k][0] = '\n';
}



/* copy the proof line src[] to dst[], */
/* abort if it doesn't fit, or pad dst[] to lineBufMax */
static inline void copyLine(
    char dst[lineBufMax],
    const char src[lineBufMax*2])
{
    int n;
    bool padding;

    padding = false;
    for (n=0; n<lineBufMax; ++n)
	if (padding) {
	    dst[n] = ' ';
	} else if (src[n] == '\0') {
	    dst[n] = '\n';
	    padding = true;
	} else {
	    dst[n] = src[n];
	}
    dst[lineBufMax-1] = '\n';
    if (! padding) {
	int const lgSrc = strlen(src);
	checkFail("curLg=%d, maxLg=%d\n",lgSrc,lineBufMax);
    }
}



/* extract all proof lines from file (fd), */
/* store the latest (i.e. best) proof line for each 3-implication */
/* in lines[][][] */
static inline void loadLines(
    FILE *fd,
    char lines[nfMax][nfMax][nfMax][lineBufMax])
{
    char buf[lineBufMax*2];
    nfIT i;
    nfIT j;
    nfIT k;

    while (readExpandLine(fd,lineBufMax*2,buf)) {
	if (buf[0] == '\0' || buf[0] == '#')
	    continue;
	char * const code = &buf[8];
	sscanNfImplCode(code,&i,&j,&k);
	copyLine(&lines[i][j][k][0],buf);
    }
}



/* print the proof line line[] to file (fd), */
/* pad to lineBufMax columns if required by (pad) */
static inline void printLine(
    FILE *fd,
    const char line[lineBufMax],
    bool pad)
{
    int n;

    for (n=0; n<lineBufMax; ++n) {
	if (! pad && line[n] == '\n')
	    break;
	putc(line[n],fd);
    }
}



/* print the collected proof lines in lines[][][] */
/* to file (fd), thus creating a fixed-width file for fast random access */
static inline void printLines(
    FILE *fd,
    const char lines[nfMax][nfMax][nfMax][lineBufMax])
{
    nfIT i;
    nfIT j;
    nfIT k;

    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j)
	    for (k=0; k<nfMax; ++k)
		printLine(fd,&lines[i][j][k][0],true);
}



#define fnLogDefault			"lpImpl.log"
#define fnCompactDefault		"lpImpl.logc"



/* from the log file (fnLog), */
/* expected to be created by 3-implication axiomatization, */
/* create the fixed-width file (fnCompact) containing just the */
/* final version of each proof, */
/* this file can subsequently be used to print proof trees */
static inline void compactFile(
    const char *fnLog,
    const char *fnCompact)
{
    char lines[nfMax][nfMax][nfMax][lineBufMax];

    FILE * const fdLog = fopen(fnLog,"r");
    FILE * const fdCompact = fopen(fnCompact,"w");
    if (fdLog == NULL)
	checkFail("opening log file '%s'",fnLog);
    if (fdCompact == NULL)
	checkFail("opening compact file '%s'",fnCompact);
    initLines(lines);
    loadLines(fdLog,lines);
    printLines(fdCompact,lines);
    fclose(fdLog);
    fclose(fdCompact);
}



/* ***************************************************************** */
/* ***** compact file read access *******************************@@* */
/* ***************************************************************** */



static FILE *fdCompact;



static inline void raOpen(void)
{
    if (fdCompact != NULL)
	return;
    fdCompact = fopen(fnCompactDefault,"r");
    if (fdCompact == NULL)
	checkFail("opening default random-access file '%s'",
							fnCompactDefault);
}



/* from the compact fixed-width file (fdCompact), */
/* load the proof line for base-27 code code[] into line[], */
/* using random access */
static inline void raLoadLine(
    const char code[5],
    char line[lineBufMax])
{
    nfIT i;
    nfIT j;
    nfIT k;

    sscanNfImplCode(code,&i,&j,&k);
    long const offs = ((i * nfMax + j) * nfMax + k) * lineBufMax;
    fseek(fdCompact,offs,SEEK_SET);
    int const lg = fread(line,1,lineBufMax,fdCompact);
    if (lg != lineBufMax)
	checkFail("reading record '%s'=%d,%d,%d=%ld",code,i,j,k,offs);
    if (strncmp(&line[8],code,4) != 0)
	checkFail("verifying record '%s'=%d,%d,%d=%ld",code,i,j,k,offs);
}



/* ***************************************************************** */
/* ***** proof line printing ************************************@@* */
/* ***************************************************************** */



/* command line options */
static bool colorizeOutput;
static bool showWeight;
static bool showIndices;
static bool recursive;
static int indentWd;



/* switch to the given color */
static inline void setColor(
    FILE *fd,
    const char *color)
{
    if (colorizeOutput)
	fprintf(fd,"[%sm",color);
}



/* print indentation according to the given depth */
static inline void printIndent(
    int indent)
{
    int n;

    setColor(stdout,"30");
    for (n=0; n<indent; ++n)
	printf(".%*s",indentWd-1,"");
    setColor(stdout,"0");
}



/* print chars [start ... start+lgth) from line[]; */
/* position start+lgth is overwritten */
static inline void printLineSlice(
    FILE *fd,
    char line[lineBufMax],
    int start,
    int lgth)
{
    line[start+lgth] = '\n';
    printLine(fd,&line[start],false);
}



/* scan the given proof line and */
/* return pointers to the base-27 codes of descendants, or NULL */
static inline void findDescendantCodes(
    const char line[lineBufMax],
    char **pFrom,
    char **pAnd)
{
    if ((*pFrom=strstr(&line[64]," from ")) == NULL) {
	*pAnd = NULL;
    } else if ((*pAnd=strstr(*pFrom," and ")) == NULL) {
	*pFrom += 6;
    } else {
	*pFrom += 6;
	*pAnd  += 5;
    }
}



/* print the beginning (up to, but excluging "by ...") */
/* of the proof line line[] to file (fd) */
static inline void printNodeHead(
    FILE *fd,
    char line[lineBufMax])
{
    /* truth value */
    printLineSlice(fd,line,16,1);
    /* code */
    setColor(fd,"33;1");
    printLineSlice(fd,line,8,4);
    setColor(fd,"0");
    /* indices */
    if (showIndices) {
	nfIT i;
	nfIT j;
	nfIT k;
	sscanNfImplCode(&line[8],&i,&j,&k);
	fprintf(fd," %02d,%02d,%02d",i,j,k);
    }
    fprintf(fd,"    ");
    /* weight, if desired */
    if (showWeight) {
	printLineSlice(fd,line,24,15);
	fprintf(fd,"    ");
    }
    /* formula */
    /* Example:		C - a s _ 9 - t r _ = = > _ C - a n _ */
    /* line:		0 1 2 3 4 5 6 7 8 9 . 1 2 3 4 5 5 6 7 */
    line[49] = '\n';
    line[58] = '\n';
    setColor(fd,"31");
    printLineSlice(fd,line,40,9);
    setColor(fd,"0");
    setColor(fd,"35");
    printf(" ==> ");
    setColor(fd,"0");
    setColor(fd,"31");
    printLineSlice(fd,line,54,4);
    setColor(fd,"0");
    fprintf(fd,"    ");
}



/* print the rest (starting from "by ...") of the proof line line[] */
/* to file (fd), also return pointers to the descendants' base-27 codes, */
/* or NULL */
static inline void printNodeJustification(
    FILE *fd,
    char line[lineBufMax],
    char **pFrom,
    char **pAnd)
{
    findDescendantCodes(line,pFrom,pAnd);
    if (*pFrom == NULL) {
	setColor(fd,"36");
	printLine(fd,&line[64],false);
	setColor(fd,"0");
    } else if (*pAnd == NULL) {
	*(*pFrom-1) = '\n';
	*(*pFrom+4) = '\n';
	setColor(fd,"36");
	printLine(fd,&line[64],false);
	setColor(fd,"0");
	printf(" ");
	setColor(fd,"33");
	printLine(fd,*pFrom,false);
	setColor(fd,"0");
	printf(" ");
	setColor(fd,"36");
	printLine(fd,*pFrom+5,false);
	setColor(fd,"0");
    } else {
	/* Example:	_ f r o m _ c r x g _ a n d _ c r u m $ */
	/* pFrom:	. 1 2 3 4 5 6 7 8 9 .                   */
	/* pAnd:	                    . 1 2 3 4 5 6 7 8 9 */
	*(*pFrom-1) = '\n';
	*(*pFrom+4) = '\n';
	*(*pAnd-1)  = '\n';
	*(*pAnd+4)  = '\n';
	setColor(fd,"36");
	printLine(fd,&line[64],false);
	setColor(fd,"0");
	printf(" ");
	setColor(fd,"33");
	printLine(fd,*pFrom,false);
	setColor(fd,"0");
	printf(" ");
	setColor(fd,"36");
	printLine(fd,*pFrom+5,false);
	setColor(fd,"0");
	printf(" ");
	setColor(fd,"33");
	printLine(fd,*pAnd,false);
	setColor(fd,"0");
	//printLine(fd,*pAnd+10);
    }
    fprintf(fd,"\n");
}



/* ***************************************************************** */
/* ***** repetition detection ***********************************@@* */
/* ***************************************************************** */



/* initialize reptition-detection array occ[][][] */
static inline void initOcc(
    bool occ[nfMax][nfMax][nfMax])
{
    nfIT i;
    nfIT j;
    nfIT k;

    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j)
	    for (k=0; k<nfMax; ++k)
		occ[i][j][k] = false;
}



/* succeed if base-27 code code[] was already handled, */
/* according to occ[][][], */
/* else, set it to "handled" now */
static inline bool done(
    bool occ[nfMax][nfMax][nfMax],
    const char code[5])
{
    nfIT i;
    nfIT j;
    nfIT k;

    sscanNfImplCode(code,&i,&j,&k);
    if (occ[i][j][k])
	return true;
    occ[i][j][k] = true;
    return false;
}



/* ***************************************************************** */
/* ***** repetition detection ***********************************@@* */
/* ***************************************************************** */



/* recursively print the proof tree for code[], */
/* (indent) is the current depth, */
/* occ[][][] is true for all normal form triples for which */
/* proof trees were already printed */
static void justifyR(
    int indent,
    const char code[5],
    bool occ[nfMax][nfMax][nfMax])
{
    char buf[lineBufMax];
    char *pFrom;
    char *pAnd;

    printIndent(indent);
    raLoadLine(code,buf);
    printNodeHead(stdout,buf);
    if (done(occ,code)) {	/* dont print proof tree a 2nd time */
	printf("as above\n");
	return;
    }
    printNodeJustification(stdout,buf,&pFrom,&pAnd);
    if (! recursive)
	return;
    if (pFrom == NULL)
	return;
    justifyR(indent+1,pFrom,occ);
    if (pAnd == NULL)
	return;
    justifyR(indent+1,pAnd,occ);
}



/* print the proof tree, or line, if (recursive) is not set, */
/* of the given base-27 code to stdout */
static inline void justify(
    const char *arg)
{
    bool occ[nfMax][nfMax][nfMax];

    raOpen();
    initOcc(occ);
    justifyR(0,arg,occ);
}



/* repatedly read 3-implications from stdin, and print their proof trees */
/* input syntax: " { [ DIGIT - ] BASEPROP }* " */
static inline void justifyInteractive(void)
{
    nfIT nf[3];
    bool inNf[3];
    char code[5];
    bool occ[nfMax][nfMax][nfMax];

    raOpen();
    initOcc(occ);
    while (readImplication(stdin,nf,inNf)) {
	sprintNfImplCode(code,nf[0],nf[1],nf[2]);
	justifyR(0,code,occ);
	if (recursive)
	    printf("\n");
    }
}



/* ***************************************************************** */
/* ***** search for valid laws **********************************@@* */
/* ***************************************************************** */



/* read two lifted properties from stdin, */
/* and print proof trees for all lifted properties that are implied */
/* by their conjunction, */
/* input syntax: " [ DIGIT - ] BASEPROP [ DIGIT - ] BASEPROP " */
static inline void printConsequencesInteractive(void)
{
    nfIT nf[2];
    int top;
    int i;
    char code[5];
    char buf[lineBufMax];
    bool occ[nfMax][nfMax][nfMax];

    raOpen();
    initOcc(occ);
    for (top=0; top<2; ++top) {
	optnT optn;
	propT prop;
	if (! readLiftedProp(stdin,&optn,&prop))
	    break; 
	nf[top] = lpnf[prop][optn];
    }
    for (i=0; i<nfMax; ++i) {
	if (i == 1)
	    continue;	/* dont check if true is implied */
	sprintNfImplCode(code,nf[0],nf[1],i);
	raLoadLine(code,buf);
	if (buf[16] != '+')
	    continue;
	justifyR(0,code,occ);
	if (recursive)
	    printf("\n");
	if (i == 0)
	    break;	/* stop if false is implied */
    }
}



/* read a list of lifted properties from stdin, */
/* print proof trees for all implications of one of them from two others, */
/* input syntax: " { [ DIGIT - ] BASEPROP }* " */
static inline void printRedundanciesInteractive(void)
{
    nfIT nf[nfMax];
    int i;
    int j;
    int k;
    int top;
    char code[5];
    char buf[lineBufMax];
    bool implies[nfMax][nfMax];
    bool occ[nfMax][nfMax][nfMax];

    raOpen();
    initOcc(occ);
    /* read lifted properties */
    for (top=0; top<nfMax; ++top) {
	optnT optn;
	propT prop;
	if (! readLiftedProp(stdin,&optn,&prop))
	    break; 
	nf[top] = lpnf[prop][optn];
	for (i=0; i<top; ++i)
	    if (nf[i] == nf[top]) {
		printf("property %X-%s equals ",optn,propAbbr[prop]);
		printNf(stdout,propAbbr,nf[i]);
		printf("\n");
		top -= 1;
		break;
	    }
    }
    //printf("top=%d\n",top);
    for (i=0; i<top; ++i)
	for (k=0; k<top; ++k)
	    implies[i][k] = false;
    /* try all 2-implications */
    for (i=0; i<top; ++i)
	for (k=0; k<top; ++k) {
	    if (k == i)
		continue;
	    //printf("try %d,%d --> ",i,k);
	    //printNf(stdout,propCode,nf[i]);
	    //printf(",");
	    //printNf(stdout,propCode,nf[k]);
	    //printf("\n");
	    sprintNfImplCode(code,nf[i],nf[i],nf[k]);
	    raLoadLine(code,buf);
	    if (buf[16] != '+')
		continue;
	    implies[i][k] = true;
	    justifyR(0,code,occ);
	    if (recursive)
		printf("\n");
	}
    /* try all 3-implications */
    for (i=0; i<top; ++i)
	for (j=0; j<i; ++j) {
	    if (implies[i][j] || implies[j][i])
		continue;	/* amounts to a 2-impl */
	    for (k=0; k<top; ++k) {
		if (k == i || k == j)
		    continue;	/* trivially true */
		if (implies [i][k] || implies[j][k])
		    continue;	/* sharper 2-impl version exists */
		sprintNfImplCode(code,nf[i],nf[j],nf[k]);
		raLoadLine(code,buf);
		if (buf[16] != '+')
		    continue;
		justifyR(0,code,occ);
		if (recursive)
		    printf("\n");
	    }
	}
}



/* ***************************************************************** */
/* ***** statistics *********************************************@@* */
/* ***************************************************************** */



/* return the larger of its args */
static inline int max(
    int a,
    int b)
{
    return a < b ? b : a;
}



/* recursively calculate height and size of the proof tree */
/* for the normal form triple (i,j,k), */
/* maintain a cache for calculated values */
static void calcProofTreeWeightsR(
    int height[nfMax][nfMax][nfMax],
    int size[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k)
{
    char buf[lineBufMax];
    char code[5];
    char *pFrom;
    char *pAnd;
    nfIT i1;
    nfIT j1;
    nfIT k1;
    nfIT i2;
    nfIT j2;
    nfIT k2;

    if (height[i][j][k] != -1)
	return;			/* already known */
    sprintNfImplCode(code,i,j,k);
    raLoadLine(code,buf);
    findDescendantCodes(buf,&pFrom,&pAnd);
    if (pFrom == NULL) {	/* leaf */
	height[i][j][k] = 1;
	size[i][j][k] = 1;
    } else if (pAnd == NULL) {	/* one decendant */
	sscanNfImplCode(pFrom,&i1,&j1,&k1);
	calcProofTreeWeightsR(height,size,i1,j1,k1);
	height[i][j][k] = height[i1][j1][k1] + 1;
	size[i][j][k] = size[i1][j1][k1] + 1;
    } else {			/* two descendants */
	sscanNfImplCode(pFrom,&i1,&j1,&k1);
	sscanNfImplCode(pAnd,&i2,&j2,&k2);
	calcProofTreeWeightsR(height,size,i1,j1,k1);
	calcProofTreeWeightsR(height,size,i2,j2,k2);
	height[i][j][k] = max(height[i1][j1][k1],height[i2][j2][k2]) + 1;
	llong const sz1 = size[i1][j1][k1];
	llong const sz2 = size[i2][j2][k2];
	if (INT_MAX < sz1 + sz2 + 1LL) 
	    size[i][j][k] = 0;
	else
	    size[i][j][k] = size[i1][j1][k1] + size[i2][j2][k2] + 1;
    }
}



/* compute height and size of all proof trees */
static inline void calcAllProofTreeWeights(
    int height[nfMax][nfMax][nfMax],
    int size[nfMax][nfMax][nfMax])
{
    nfIT i;
    nfIT j;
    nfIT k;

    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j)
	    for (k=0; k<nfMax; ++k) {
		height[i][j][k] = -1;
		size[i][j][k] = -1;
	    }
    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j)
	    for (k=0; k<nfMax; ++k)
		calcProofTreeWeightsR(height,size,i,j,k);
}



/* print statistics about maximal and average proof tree height and size, */
/* also count the cases where size calculation overflows */
static inline void statistics(void)
{
    int height[nfMax][nfMax][nfMax];
    int size[nfMax][nfMax][nfMax];
    nfIT i;
    nfIT j;
    nfIT k;
    int hgMax;
    llong hgSum;
    int szMax;
    llong szSum;
    int szOvfl;
    nfIT iHgMax = 0;
    nfIT jHgMax = 0;
    nfIT kHgMax = 0;
    nfIT iSzMax = 0;
    nfIT jSzMax = 0;
    nfIT kSzMax = 0;
    char code[5];

    raOpen();
    calcAllProofTreeWeights(height,size);
    hgMax = 0;
    hgSum = 0;
    szMax = 0;
    szSum = 0;
    szOvfl = 0;
    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j)
	    for (k=0; k<nfMax; ++k) {
		int const hg = height[i][j][k];
		int const sz = size[i][j][k];
		if (hgMax < hg) {
		    hgMax = hg;
		    iHgMax = i;
		    jHgMax = j;
		    kHgMax = k;
		}
		hgSum += hg;
		if (szMax < sz) {
		    szMax = sz;
		    iSzMax = i;
		    jSzMax = j;
		    kSzMax = k;
		}
		szSum += sz;
		if (sz == 0)
		    szOvfl += 1;
	    }
    sprintNfImplCode(code,iHgMax,jHgMax,kHgMax);
    printf("Height avg %lld, max %d at %s\n",hgSum/81/81/81,hgMax,code);
    sprintNfImplCode(code,iSzMax,jSzMax,kSzMax);
    printf("Size   avg %lld, max %d at %s\n",szSum/81/81/81,szMax,code);
    printf("%d size overflows\n",szOvfl);
}



/* ***************************************************************** */
/* ***** main ***************************************************@@* */
/* ***************************************************************** */



static inline void usage(void)
{
    fprintf(stderr,
"Usage: justify [-h] [-compact] [-compactFile IN OUT] [-file FILE] \\\n"
"\t\t[-color] [-wg] [-idx] [-rec] [-indent WD] \\\n"
"\t\t[-stat] [-i] [-r] [-c] [CODES...]\n"
    );
}



int main(
    int argc,
    const char * const argv[argc])
{
    int i;

    progname = argv[0];
    db_init();
    fdCompact = NULL;
    colorizeOutput = true;
    recursive = true;
    showWeight = false;
    showIndices = false;
    indentWd = 5;
    for (i=1; i<argc; ++i)
	if (strcmp(argv[i],"-compact") == 0) {
	    compactFile(fnLogDefault,fnCompactDefault);
	} else if (strcmp(argv[i],"-compactFile") == 0) {
	    compactFile(argv[i+1],argv[i+2]);
	    i += 2;
	} else if (strcmp(argv[i],"-file") == 0) {
	    fdCompact = fopen(argv[i+1],"r");
	    if (fdCompact == NULL)
		checkFail("opening random-access file '%s'",argv[i+1]);
	    i += 1;
	} else if (strcmp(argv[i],"-i") == 0) {
	    justifyInteractive();
	    return 0;
	} else if (strcmp(argv[i],"-r") == 0) {
	    printRedundanciesInteractive();
	    return 0;
	} else if (strcmp(argv[i],"-c") == 0) {
	    printConsequencesInteractive();
	    return 0;
	} else if (strcmp(argv[i],"-color") == 0) {
	    colorizeOutput = ! colorizeOutput;
	} else if (strcmp(argv[i],"-rec") == 0) {
	    recursive = ! recursive;
	} else if (strcmp(argv[i],"-wg") == 0) {
	    showWeight = ! showWeight;
	} else if (strcmp(argv[i],"-idx") == 0) {
	    showIndices = ! showIndices;
	} else if (strcmp(argv[i],"-indent") == 0) {
	    sscanf(argv[i+1]," %d",&indentWd);
	    if (indentWd < 1)
		checkFail(": illegal indent width %d",indentWd);
	    i += 1;
	} else if (strcmp(argv[i],"-stat") == 0) {
	    statistics();
	} else if (strcmp(argv[i],"-h") == 0) {
	    usage();
	    return 0;
	} else {
	    justify(argv[i]);
	    if (recursive)
		printf("\n");
	}
    return 0;
}



==> anc/lessEqual.rel <==
X  X  X  X  X
.  X  X  X  X
.  .  X  X  X
.  .  .  X  X
.  .  .  .  X


==> anc/lpEqns.txt <==

# Time     0: Starting execution, card=5
# Time     0: Option -computeLpEqns
Starting from all lifted properties in one partition
singleton (11/95) 6-Dense
singleton (31/95) 7-Dense
singleton (94/95) 6-AntiTrans
singleton (25/95) 7-AntiTrans
singleton (260/262) 8-Dense
singleton (1033/1839) 1-Dense
singleton (1/7426) 8-AntiTrans
singleton (6471/35229) 1-AntiTrans
singleton (75267/75268) E-Dense
singleton (147/545441) E-AntiTrans
Final (907452 rels):
7-RgSerial = 7-LfSerial
E-Irrefl = C-Irrefl = A-Irrefl = 8-Irrefl = 7-Refl = 5-Refl = 3-Refl = 1-Refl
1-RgSerial = 1-LfSerial
5-RgSerial = 3-LfSerial
5-LfSerial = 3-RgSerial
6-RgSerial = 6-LfSerial
C-AntiTrans = A-AntiTrans
C-LfUnique = A-RgUnique
E-RgUnique = E-LfUnique
E-ASym = E-Empty = C-Empty = A-Empty = 5-Univ = 3-Univ = 1-Connex = 1-Univ
F-AntiSym = F-Irrefl = F-ASym = F-AntiTrans = F-RgUnique = F-LfUnique = F-CoRefl = F-Empty = D-Irrefl = D-ASym = D-AntiTrans = D-RgUnique = D-LfUnique = D-CoRefl = D-Empty = B-Irrefl = B-ASym = B-AntiTrans = B-RgUnique = B-LfUnique = B-CoRefl = B-Empty = 9-Irrefl = 9-ASym = 9-AntiTrans = 9-Empty = 6-Refl = 6-Connex = 6-Univ = 4-Refl = 4-Connex = 4-Univ = 2-Refl = 2-Connex = 2-Univ = 0-RgSerial = 0-LfSerial = 0-SemiConnex = 0-Refl = 0-Connex = 0-Univ
E-AntiSym = E-CoRefl = C-CoRefl = A-CoRefl = 1-SemiConnex
C-RgUnique = A-LfUnique
C-ASym = A-ASym = 8-ASym = 8-Empty = 7-Connex = 7-Univ = 5-Connex = 3-Connex
8-RgUnique = 8-LfUnique
D-AntiSym = B-AntiSym = 9-AntiSym = 9-RgUnique = 9-LfUnique = 9-CoRefl = 6-SemiConnex = 4-SemiConnex = 2-SemiConnex
C-AntiSym = A-AntiSym = 8-AntiSym = 8-CoRefl = 7-SemiConnex = 5-SemiConnex = 3-SemiConnex
4-RgSerial = 2-LfSerial
4-LfSerial = 2-RgSerial
8-SemiOrd1 = 7-SemiOrd1
E-SemiOrd1 = 1-SemiOrd1
C-SemiOrd1 = A-SemiOrd1
5-SemiOrd1 = 3-SemiOrd1
8-SemiConnex = 7-AntiSym = 7-CoRefl = 5-CoRefl = 3-CoRefl
7-RgQuasiRefl = 7-LfQuasiRefl = 7-QuasiRefl = 5-QuasiRefl = 3-QuasiRefl
8-SemiOrd2 = 8-IncTrans = 8-CoTrans = 7-Trans = 7-RgEucl = 7-LfEucl
5-RgEucl = 3-LfEucl
5-RgQuasiRefl = 3-LfQuasiRefl
9-Trans = 9-RgEucl = 9-LfEucl = 6-SemiOrd2 = 6-IncTrans = 6-CoTrans = 4-IncTrans = 2-IncTrans
D-Trans = B-Trans = 4-CoTrans = 2-CoTrans
D-Sym = D-RgEucl = D-LfEucl = D-Univ = C-Sym = B-Sym = B-RgEucl = B-LfEucl = B-Univ = A-Sym = 9-SemiOrd2 = 9-IncTrans = 9-SemiConnex = 9-SemiOrd1 = 9-CoTrans = 9-Connex = 9-Univ = 6-RgQuasiRefl = 6-LfQuasiRefl = 6-AntiSym = 6-QuasiRefl = 6-SemiOrd1 = 6-Trans = 6-ASym = 6-RgEucl = 6-LfEucl = 6-CoRefl = 6-Empty = 5-Sym = 4-Dense = 4-RgQuasiRefl = 4-LfQuasiRefl = 4-QuasiRefl = 4-Sym = 4-RgEucl = 4-LfEucl = 4-CoRefl = 4-Empty = 3-Sym = 2-Dense = 2-RgQuasiRefl = 2-LfQuasiRefl = 2-QuasiRefl = 2-Sym = 2-RgEucl = 2-LfEucl = 2-CoRefl = 2-Empty
5-LfEucl = 3-RgEucl
5-LfQuasiRefl = 3-RgQuasiRefl
5-Dense = 3-Dense
5-RgUnique = 3-LfUnique
7-RgUnique = 7-LfUnique
E-SemiConnex = C-SemiConnex = A-SemiConnex = 5-AntiSym = 3-AntiSym = 1-AntiSym = 1-CoRefl
E-SemiOrd2 = E-IncTrans = E-CoTrans = C-IncTrans = A-IncTrans = 1-Trans = 1-RgEucl = 1-LfEucl
C-SemiOrd2 = A-SemiOrd2
1-RgQuasiRefl = 1-LfQuasiRefl = 1-QuasiRefl
C-CoTrans = A-CoTrans = 5-Trans = 3-Trans
C-Dense = A-Dense
5-LfUnique = 3-RgUnique
1-RgUnique = 1-LfUnique
4-LfUnique = 2-RgUnique
E-RgSerial = E-LfSerial
F-RgSerial = F-LfSerial = F-Dense = F-QuasiTrans = F-SemiOrd2 = F-IncTrans = F-RgQuasiRefl = F-LfQuasiRefl = F-SemiConnex = F-QuasiRefl = F-Refl = F-SemiOrd1 = F-CoTrans = F-Trans = F-Connex = F-Sym = F-RgEucl = F-LfEucl = F-Univ = E-QuasiTrans = E-Sym = D-RgSerial = D-LfSerial = D-Dense = D-SemiOrd2 = D-IncTrans = D-RgQuasiRefl = D-LfQuasiRefl = D-SemiConnex = D-QuasiRefl = D-Refl = D-SemiOrd1 = D-Connex = B-RgSerial = B-LfSerial = B-Dense = B-SemiOrd2 = B-IncTrans = B-RgQuasiRefl = B-LfQuasiRefl = B-SemiConnex = B-QuasiRefl = B-Refl = B-SemiOrd1 = B-Connex = 9-RgSerial = 9-LfSerial = 9-Dense = 9-QuasiTrans = 9-RgQuasiRefl = 9-LfQuasiRefl = 9-QuasiRefl = 9-Refl = 9-Sym = 8-QuasiTrans = 8-Sym = 7-QuasiTrans = 7-Sym = 6-QuasiTrans = 6-Irrefl = 6-Sym = 4-AntiSym = 4-Irrefl = 4-ASym = 2-AntiSym = 2-Irrefl = 2-ASym = 1-QuasiTrans = 1-Sym = 0-Dense = 0-QuasiTrans = 0-SemiOrd2 = 0-IncTrans = 0-RgQuasiRefl = 0-LfQuasiRefl = 0-AntiSym = 0-QuasiRefl = 0-Irrefl = 0-SemiOrd1 = 0-CoTrans = 0-Trans = 0-ASym = 0-AntiTrans = 0-Sym = 0-RgUnique = 0-LfUnique = 0-RgEucl = 0-LfEucl = 0-CoRefl = 0-Empty
C-RgSerial = A-LfSerial
4-AntiTrans = 2-AntiTrans
8-RgSerial = 8-LfSerial
C-LfSerial = A-RgSerial
4-RgUnique = 2-LfUnique
4-SemiOrd1 = 2-SemiOrd1
4-SemiOrd2 = 2-SemiOrd2
D-QuasiTrans = D-CoTrans = C-QuasiTrans = B-QuasiTrans = B-CoTrans = A-QuasiTrans = 5-QuasiTrans = 4-QuasiTrans = 4-Trans = 3-QuasiTrans = 2-QuasiTrans = 2-Trans
6-RgUnique = 6-LfUnique
8-Trans = 8-RgEucl = 8-LfEucl = 7-SemiOrd2 = 7-IncTrans = 7-CoTrans = 5-IncTrans = 3-IncTrans
C-Trans = A-Trans = 5-CoTrans = 3-CoTrans
C-RgEucl = A-LfEucl
C-Univ = A-Univ = 8-Connex = 8-Univ = 7-ASym = 7-Empty = 5-Empty = 3-Empty
C-LfEucl = A-RgEucl
E-Connex = E-Univ = C-Connex = A-Connex = 5-ASym = 3-ASym = 1-ASym = 1-Empty
E-Trans = E-RgEucl = E-LfEucl = 1-SemiOrd2 = 1-IncTrans = 1-CoTrans
5-SemiOrd2 = 3-SemiOrd2
C-RgQuasiRefl = A-LfQuasiRefl
8-RgQuasiRefl = 8-LfQuasiRefl = 8-QuasiRefl
C-LfQuasiRefl = A-RgQuasiRefl
E-Refl = C-Refl = A-Refl = 8-Refl = 7-Irrefl = 5-Irrefl = 3-Irrefl = 1-Irrefl
E-RgQuasiRefl = E-LfQuasiRefl = E-QuasiRefl = C-QuasiRefl = A-QuasiRefl
5-AntiTrans = 3-AntiTrans
E-AntiTrans
E-Dense
1-AntiTrans
8-AntiTrans
1-Dense
8-Dense
7-AntiTrans
6-AntiTrans
7-Dense
6-Dense
# Time    26: Execution finished



==> anc/lpEquivalences.c <==

#include "nonprominentProperties.h"
#include "lpEquivalences.intf"
#include "lpImplicationsTables.intf"
#include "properties.intf"
#include "relEnum.intf"
#include "lpNames.intf"



/* ***************************************************************** */
/* ***** equivalences of lifted properties **********************@@* */
/* ***************************************************************** */



/* Table for each operation code, */
/* based on Fig. "Encoding of unary operations". */
static const bool optnTab[optnMax][2][2] = {
/*       [f][f] [f][t]    [t][f] [t][t] */
/*0*/ { {false, false }, {false, false } },
/*1*/ { {false, false }, {false, true  } },
/*2*/ { {false, false }, {true , false } },
/*3*/ { {false, false }, {true , true  } },
/*4*/ { {false, true  }, {false, false } },
/*5*/ { {false, true  }, {false, true  } },
/*6*/ { {false, true  }, {true , false } },
/*7*/ { {false, true  }, {true , true  } },
/*8*/ { {true , false }, {false, false } },
/*9*/ { {true , false }, {false, true  } },
/*A*/ { {true , false }, {true , false } },
/*B*/ { {true , false }, {true , true  } },
/*C*/ { {true , true  }, {false, false } },
/*D*/ { {true , true  }, {false, true  } },
/*E*/ { {true , true  }, {true , false } },
/*F*/ { {true , true  }, {true , true  } }
};



/* apply bollean operation (p) to relation R[][], */
/* store the result in RO[][] */
inline void applyOperation(
    optnT p,
    __const2__ bool R[card][card],
    bool RO[card][card])
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y) {
	    bool const xRy = R[x][y];
	    bool const yRx = R[y][x];
	    RO[x][y] = optnTab[p][xRy][yRx];
	}
}



abstypedef int partMemIT;	/* index into partMem[] */

#define partMemMax		((partMemIT)(propMax*optnMax))



/* We give several variants of initial partitionings in the following, */
/* for experimental purposes. */
/* Use initPartitions() for the version described in the report. */



/* build one partition holding all pairs (optn,prop) */
static inline struct _partMem *initPartitions(void)
{
    static struct _partMem partMem[partMemMax];
    partMemIT partMemTop;
    optnT optn;
    propT prop;
    struct _partMem *root;

    printf("Starting from all lifted properties in one partition\n");
    partMemTop = 0;
    root = NULL;
    for (optn=0; optn<optnMax; ++optn)
	for (prop=0; prop<propMax; ++prop) {
	    partMem[partMemTop].lp.optn  = optn;
	    partMem[partMemTop].lp.prop  = prop;
	    partMem[partMemTop].trueCnt  = 0;
	    partMem[partMemTop].falseCnt = 0;
	    partMem[partMemTop].nextMem  = root;
	    partMem[partMemTop].nextPart = NULL;
	    root        = &partMem[partMemTop];
	    partMemTop += 1;
	}
    return root;
}



/* build one partition holding all pairs (optn,prop), */
/* omit redundant properties */
static inline struct _partMem *initPartitions0(void)
{
    propT const prop[] = { 
	pLfEucl,   pLfUnique, pSym,   pAntiTrans,   pASym,
	pTrans,    pSemiOrd1, pRefl,  pLfQuasiRefl, pAntiSym, 
	pSemiOrd2, pDense,    pLfSerial,
	//pRgQuasiRefl, pQuasiRefl,
	propMax
    };

    printf("Starting from all lifted properties with non-redundant bases in one partition\n");
    static struct _partMem partMem[partMemMax];
    partMemIT partMemTop;
    optnT optn;
    int i;
    struct _partMem *root;

    partMemTop = 0;
    root = NULL;
    for (optn=0; optn<optnMax; ++optn)
	for (i=0; prop[i]!=propMax; ++i) {
	    partMem[partMemTop].lp.optn  = optn;
	    partMem[partMemTop].lp.prop  = prop[i];
	    partMem[partMemTop].trueCnt  = 0;
	    partMem[partMemTop].falseCnt = 0;
	    partMem[partMemTop].nextMem  = root;
	    partMem[partMemTop].nextPart = NULL;
	    root        = &partMem[partMemTop];
	    partMemTop += 1;
	}
    return root;
}



/* start from normal forms */
inline struct _partMem *initPartitions1(void)
{
    static struct _partMem partMem[nfMax];
    nfIT i;

    printf("Starting from all normal-forms in lpnfList[]  in one partition\n");
    for (i=0; lpnfList[i].optn<optnMax; ++i) {
	partMem[i].lp       = lpnfList[i];
	partMem[i].trueCnt  = 0;
	partMem[i].falseCnt = 0;
	partMem[i].nextPart = NULL;
	partMem[i].nextMem  = (i == 0 ? NULL : &partMem[i-1]);
	if (lpnfList[i+1].optn >= optnMax)
	    return &partMem[i];
    }
    printf("initPartitions1 loop termination error\n");
    abort();
}



/* start from particular partition */
inline struct _partMem *initPartitions2(void)
{
    static struct _partMem partMem[] = {
    {{0x3,pAntiSym},	0,0,NULL,NULL},	
    {{0x7,pAntiSym},	0,0,NULL,NULL},	
    {{0x9,pAntiSym},	0,0,NULL,NULL},
    {{optnMax,propMax},0,0,NULL,NULL}
    };
    partMemIT i;
    printf("Starting from user-given lifted properties in one partition\n");
    for (i=1; partMem[i].lp.optn<optnMax; ++i) {
	partMem[i].nextMem = &partMem[i-1];
	if (partMem[i+1].lp.optn >= optnMax)
	    return &partMem[i];
    }
    printf("initPartitions1 loop termination error\n");
    abort();
}



/* print the given partition to stdout */
static inline void printPartition(
    const struct _partMem *part)
{
    const struct _partMem *mem;
    bool first;

    first = true;
    //printf("(%ld/%ld) ",part->trueCnt,part->falseCnt+part->trueCnt);
    for (mem=part; mem!=NULL; mem=mem->nextMem) {
	if (! first)
	    printf(" = ");
	printf("%X-%s",mem->lp.optn,propAbbr[mem->lp.prop]);
	first = false;
    }
    printf("\n");
}



/* print all given partitions to stdout */
inline void printPartitions(
    const struct _partMem *root)
{
    const struct _partMem *part;

    if (root == NULL)
	printf("(No partitions)\n");
    else
	for (part=root; part!=NULL; part=part->nextPart)
	    printPartition(part);
}



/* append the partition list (new) to (*accum) */
inline void appendPartitions(
    struct _partMem **accum,
    struct _partMem *new)
{
    struct _partMem *last;
    
    if (*accum == NULL) {
	*accum = new;
	return;
    }
    for (last=*accum; last->nextPart!=NULL; last=last->nextPart)
	;
    last->nextPart = new;
}



/* split the given partition into two, */
/* depending on the behavior of each member on RO */
static inline void splitPartition(
    struct _partMem *part,
    __const2__ bool RO[optnMax][card][card],
    struct _partMem *split[2],
    partMemIT splitCnt[2])
{
    struct _partMem *mem;
    countT const pf = part->falseCnt;	/* save values, since */
    countT const pt = part->trueCnt;	/* part==split[i] may hold */

    split[0] = NULL;
    split[1] = NULL;
    splitCnt[0] = 0;
    splitCnt[1] = 0;
    mem = part;
    while (mem != NULL) {
	bool const r = hasProperty(mem->lp.prop,RO[mem->lp.optn]);
	struct _partMem * const nxt = mem->nextMem;
	mem->nextMem = split[r];
	split[r] = mem;
	splitCnt[r] += 1;
	mem = nxt;
    }
    if (split[0] != NULL) {
	split[0]->trueCnt  = pt;
	split[0]->falseCnt = pf + 1;
    }
    if (split[1] != NULL) {
	split[1]->trueCnt  = pt + 1;
	split[1]->falseCnt = pf;
    }
}



/* split all partitions into two, */
/* depending on their member's behaviors on RO */
inline void splitPartitions(
    struct _partMem **root,
    struct _partMem **singletons,
    __const2__ bool RO[optnMax][card][card],
    bool *change)
{
    struct _partMem *part;
    struct _partMem *newRoot;
    struct _partMem *split[2];
    partMemIT splitCnt[2];
    int r;

    newRoot = NULL;
    part = *root;
    *change = false;
    while (part != NULL) {
	struct _partMem *nxt= part->nextPart;
	splitPartition(part,RO,split,splitCnt);
	for (r=0; r<2; ++r)
	    if (splitCnt[r] >= 2) {
		split[r]->nextPart = newRoot;
		newRoot = split[r];
	    } else if (splitCnt[r] == 1) {
		//printRel(R);
		//printRel(RO[split[r]->optn]);
		printf("singleton (%ld/%ld) %X-%s\n",
			    split[r]->trueCnt,
			    split[r]->falseCnt+split[r]->trueCnt,
			    split[r]->lp.optn,propAbbr[split[r]->lp.prop]);
		split[r]->nextPart = *singletons;
		*singletons = split[r];
	    }
	if (splitCnt[0] * splitCnt[1] != 0)
	    *change = true;
	part = nxt;
    }
    *root = newRoot;
}



/* partition refinement algorithm to compute extensional equivalence */
/* of lifted properties */
inline void computeLpEqns(void)
{
    struct _partMem *root;
    struct _partMem *singletons;

    root = initPartitions();
    singletons = NULL;
    countT const relCnt = refinePartitions(&root,&singletons);
    appendPartitions(&root,singletons);
    printf("Final (%ld rels):\n",relCnt);
    printPartitions(root);
}




==> anc/lpEquivalences.intf <==
#ifndef lpEquivalences_intf
#define lpEquivalences_intf

extern __inline_intf__ struct _partMem *initPartitions1(void);
extern __inline_intf__ struct _partMem *initPartitions2(void);
extern __inline_intf__ void applyOperation(optnT,__const2__ bool[card][card],bool[card][card]);
extern __inline_intf__ void splitPartitions(struct _partMem**,struct _partMem**,__const2__ bool[optnMax][card][card],bool*);
extern __inline_intf__ void appendPartitions(struct _partMem**,struct _partMem*);
extern __inline_intf__ void printPartitions(const struct _partMem*);
extern __inline_intf__ void computeLpEqns(void);




#endif


==> anc/lpImplications.c <==

#include "nonprominentProperties.h"
#include "lpImplications.intf"
#include "lpImplicationsTables.intf"
#include "lpImplicationsWeight.intf"
#include "properties.intf"
#include "relation.intf"
#include "relEnum.intf"
#include "main.intf"
#include "lpEquivalences.intf"
#include "base27.intf"
#include "lpNames.intf"
#include "lpPrint.intf"
#include <sys/wait.h>



/* ***************************************************************** */
/* ***** implications of lifted properties **********************@@* */
/* ***************************************************************** */



#define fnLogDefault	"lpImpl.log"

static FILE *fdLog;



/* succeed if (lp) can be found in the (opMax)-terminated (list) */
static inline bool lpListMember(
    const struct _liftedProp *lp,
    const struct _liftedProp list[])
{
    nfIT i;

    for (i=0; list[i].optn<optnMax; ++i)
	if (lp->optn == list[i].optn && lp->prop == list[i].prop)
	    return true;
    return false;
}



/* check the internal consistency of some tables */
/* in lpImplicationsTables.c */
inline void checkNfConsistency(void)
{
    optnT o;
    propT p;
    const optnT *oo;
    const struct _liftedProp *e;

    fprintf(stdout,"Checking internal consistency of optnMono[][]:\n");
    for (o=0; o<optnMax; ++o) {
	for (oo=optnMono[o][mNone]; *oo!=optnMax; ++oo)
	    if (*oo != o)
		fprintf(stdout,"optnMono[%X][mNone] contains %X\n",o,*oo);
	for (oo=optnMono[o][mMono]; *oo!=optnMax; ++oo)
	    if ((*oo | o) != o)
		fprintf(stdout,"optnMono[%X][mMono]"
					" contains non-subset %X\n",o,*oo);
	for (oo=optnMono[o][mAnti]; *oo!=optnMax; ++oo)
	    if ((*oo & o) != o)
		fprintf(stdout,"optnMono[%X][mAnti]"
					" contains non-supset %X\n",o,*oo);
    }
    fprintf(stdout,"Checking internal consistency of lpnf[][]:\n");
    for (p=0; p<propMax; ++p)
	for (o=0; o<optnMax; ++o) {
	    nfIT  const nN  = lpnf[p][o];
	    propT const pN  = lpnfList[nN].prop;
	    optnT const oN  = lpnfList[nN].optn;
	    nfIT  const nNN = lpnf[pN][oN];
	    propT const pNN = lpnfList[nNN].prop;
	    optnT const oNN = lpnfList[nNN].optn;
	    if (nNN != nN) {
		fprintf(stdout,"%X-%s",o,propAbbr[p]);
		fprintf(stdout," ==NF==> %X-%s",oN,propAbbr[pN]);
		fprintf(stdout," ==NF==> %X-%s",oNN,propAbbr[pNN]);
	    }
	}
    fprintf(stdout,"Checking internal consistency of eqcChain[][]:\n");
    for (p=0; p<propMax; ++p)
	for (o=0; o<optnMax; ++o) {
	    const struct _liftedProp * const e1 = eqcChain[p][o] - 1;
	    if (e1->prop != propMax || e1->optn != optnMax) {
		fprintf(stdout,"%X-%s eqc %p not left-terminated\n",
							o,propAbbr[p],e1);
	    }
	}
    fprintf(stdout,"Checking consistency of lpnf[][] and eqcChain[][]:\n");
    for (p=0; p<propMax; ++p)
	for (o=0; o<optnMax; ++o) {
	    nfIT  const nN  = lpnf[p][o];
	    propT const pN  = lpnfList[nN].prop;
	    optnT const oN  = lpnfList[nN].optn;
	    for (e=eqcChain[p][o]; e->optn!=optnMax; ++e) {
		propT const ep  = e->prop;
		optnT const eo  = e->optn;
		nfIT  const eN  = lpnf[ep][eo];
		if (eN != nN) {
		    propT const epN = lpnfList[eN].prop;
		    propT const eoN = lpnfList[eN].optn;
		    fprintf(stdout,"%X-%s",eoN,propAbbr[epN]);
		    fprintf(stdout," <==NF== %X-%s",eo,propAbbr[ep]);
		    fprintf(stdout," in eqc of %X-%s",o,propAbbr[p]);
		    fprintf(stdout," ==NF==> %X-%s\n", oN,propAbbr[pN]);
		}
	}
    }
    fprintf(stdout,"checkNfConsistency() finished\n");
}



/* Given the lifted properties hasLp[][] satisfied by some relation R, */
/* compute in hasNf[] which normal forms of lifted properties are */
/* satisfied by R. */
/* Succeed if the data in hasLp[][] was consistent. */
/* Replace lfUnknown entries in hasLp[][] whenever their value */
/* can be inferred via equivalence of lifted properties. */
inline bool hasLp2hasNf(
    lawFT hasLp[propMax][optnMax],
    lawFT hasNf[nfMax])
{
    propT srcP[nfMax];
    optnT srcO[nfMax];
    propT prop;
    optnT optn;
    nfIT i;
    bool eqcConsistent;
    int r;

    eqcConsistent = true;
    for (i=0; i<nfMax; ++i) {
	hasNf[i] = lfUnknown;
	srcP[i]  = propMax;
	srcO[i]  = optnMax;
    }
    /* We need two cycles: */
    /* r==0: unify all available information into hasNf[] */
    /* r==1: dispatch information in hasNf[] to all lifted properties */
    for (r=0; r<2; ++r)
	for (prop=0; prop<propMax; ++prop)
	    for (optn=0; optn<optnMax; ++optn) {
		nfIT  const n = lpnf[prop][optn];
		if (hasNf[n] == hasLp[prop][optn]) {
		    /* nothing to do */
		} else if (hasNf[n] == lfUnknown) {
		    hasNf[n] = hasLp[prop][optn];
		    srcO[n]  = optn;
		    srcP[n]  = prop;
		} else if (hasLp[prop][optn] == lfUnknown) {
		    hasLp[prop][optn] = hasNf[n];
		} else {
		    fprintf(stdout,"equivalent properties ");
		    fprintf(stdout," %X-%s",optn,propAbbr[prop]);
		    fprintf(stdout," and %X-%s",srcO[n],propAbbr[srcP[n]]);
		    fprintf(stdout," disagree\n");
		    eqcConsistent = false;
		}
	    }
    return eqcConsistent;
}



/* ***************************************************************** */
/* ***** lemma table ********************************************@@* */
/* ***************************************************************** */



/* compute the human "simplicity" of the given 3-implication */
static inline simpT calcNfSimplicity(
    nfIT i,
    nfIT j,
    nfIT k)
{
    simpT const si = lpnfSimplicity[i];
    simpT const sj = lpnfSimplicity[j];
    simpT const sk = lpnfSimplicity[k];

    if (i == j)
	return si+sk;
    else
	return si+sj+sk;
}



/* print an explanatory head for the log file "lpImpl.log" */
static inline void printReportHeader(void)
{
    fprintf(fdLog,"\n");
    fprintf(fdLog,"# Explanation of report lines:");
    fprintf(fdLog,"\n");
    fprintf(fdLog,"# SIMP\t");
    fprintf(fdLog,"CODE\t");
    fprintf(fdLog,"V,R,A\t");
    fprintf(fdLog,"WG\t");
    fprintf(fdLog,"IMPLICATION\t\t");
    fprintf(fdLog,"JUSTIFICATION");
    fprintf(fdLog,"\n# (V truth value:\t+ true, - false, ? unknown)");
    fprintf(fdLog,"\n# (R repetition:\t");
    fprintf(fdLog,"1 new, ");
    fprintf(fdLog,"2 new critical, ");
    fprintf(fdLog,"5 weight improvement, ");
    fprintf(fdLog,"9 critical improvement)");
    fprintf(fdLog,"\n# (A antecedent order:\t<, =, >)");
    fprintf(fdLog,"\n");
}



/* set each of these to 0 or 1: */
#define verboseReport		1	/* print justification lines */
#define depthFirst		0	/* draw conclusions early */
#define dummyEProver		0	/* don't actually call eprover */



/* select exactly one: */
#define wgIsPOrder(x)		//x	/* well-ordering for proofs */
#define wgIsHeight(x)		//x	/* height of derivation tree */
#define wgIsSize(x)		x	/* size   of derivation tree */



/* log that a for the 3-implication (i,j,k) a new or an improved */
/* (dis)proof has been found, */
/* cVal is '+' or '-' for proof or disproof, */
/* cRep indicates new vs. improved, */
/* simp is a human "simplicity" measure, */
/* wg is the proof "weight" (proof order, proof tree height or size, */
/* depending on compile-time settings) */
static inline void reportNewImpl(
    nfIT i,
    nfIT j,
    nfIT k,
    char cVal,
    char cRep,
    wgT wg,
    simpT simp)
{
#if verboseReport
    char const cOrd = (i < j ? '<' : i > j ? '>' : '=');

    fprintf(fdLog,"\n");
    fprintf(fdLog,"%d\t",simp);
    printNfImplCode(fdLog,i,j,k);
    fprintf(fdLog,"\t%c%c%c\t",cVal,cRep,cOrd);
    fprintf(fdLog,"%-10d\t",wg);	/* ensure unique tab pos */
    printNfImpl(fdLog,propCode,i,j,k);
#endif
}



abstypedef int stResultT;	/* outcome of setImpliesTruth() */

#define stOld			((stResultT)0)	/* no change */
#define stWg			((stResultT)1)	/* improved weight */
#define stVal			((stResultT)2)	/* defined val */

static stResultT stResultMax;	/* used in deductiveClosure() */



/* set the truth value of 3-implication (i,j,k) to val, */
/* wg is the proof weight, */
/* orig encodes the origin of proof, */
/* succeed if a change was made */
static inline stResultT setImpliesTruth(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    lawFT val,
    wgT wgNew,
    origT orig)
{
    simpT const simp = calcNfSimplicity(i,j,k);
    stResultT res;

    if (implies[i][j][k].v == val) {
	if (wgNew < implies[i][j][k].w) {
	    char const cRepPO = ( wgNew < join3nf(i,j,k)
			        ? '9'	/* proven by drawConclusions() */
			        : '5'
			        );
	    wgIsPOrder(char const cRep = cRepPO;)
	    wgIsHeight(char const cRep = '5';)
	    wgIsSize  (char const cRep = '5';)
	    reportNewImpl(i,j,k,"?+-"[val],cRep,wgNew,simp);
	    implies[i][j][k].w = wgNew;
	    implies[i][j][k].o = orig;
	    res = stWg;
	} else {
	    res = stOld;
	}
    } else if (implies[i][j][k].v == lfUnknown) {
	char const cRepPO = ( wgNew < join3nf(i,j,k)
			    ? '2'	/* proven by drawConclusions() */
			    : '1'
			    );
	wgIsPOrder(char const cRep = cRepPO;)
	wgIsHeight(char const cRep = '1';)
	wgIsSize  (char const cRep = '1';)
	reportNewImpl(i,j,k,"?+-"[val],cRep,wgNew,simp);
	implies[i][j][k].v = val;
	implies[i][j][k].w = wgNew;
	implies[i][j][k].o = orig;
	res = stVal;
    } else {
	fprintf(fdLog,"\nsetImpliesTruth(,%d,%d,%d,0x%02x,%d): ",
							i,j,k,val,wgNew);
	printNfImplCode(fdLog,i,j,k);
	fprintf(fdLog," is already 0x%02x (wg %d)\n",
				    implies[i][j][k].v,implies[i][j][k].w);
	exit(1);
    }
    if (stResultMax < res)
	stResultMax = res;
    return res;
}



static stResultT setImpliesTrue(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    wgT w,
    origT o)
{
    return setImpliesTruth(implies,i,j,k,lfTrue,w,o);
}



static stResultT setImpliesFalse(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    wgT w,
    origT o)
{
    return setImpliesTruth(implies,i,j,k,lfFalse,w,o);
}



typedef stResultT applyET(struct _implies[nfMax][nfMax][nfMax],
			nfIT,nfIT,nfIT,wgT,origT);



/* run action() on all implications read from file (fn) */
static inline void applyToNfImplCodes(
    const char *fn,
    struct _implies implies[nfMax][nfMax][nfMax],
    applyET action,
    wgT wgIn,
    origT orig)
{
    int charCnt;
    nfIT i;
    nfIT j;
    nfIT k;
    char buf[16];
    int curChar;

    FILE * const fd = ( strcmp(fn,"-") == 0 ? stdin : fopen(fn,"r") );
    if (fd == NULL)
	checkFail("opening file '%s' for applyToNfImplCodes\n",fn);
    charCnt = 0;
    while (true) {
	curChar = getc(fd);
	buf[charCnt] = (char)curChar;
	if (curChar == EOF) {
	    /* done */
	    if (charCnt > 0) {
		buf[charCnt] = '\0';
		checkFail("applyToNfImplCodes('%s',,): "
					    "EOF in code '%s'\n",fn,buf);
	    }
	    break;
	} else if ((bool)isspace(curChar)) {
	    /* layout char, skip */
	    if (charCnt > 0) {
		buf[charCnt+1] = '\0';
		checkFail("applyToNfImplCodes('%s',,): "
					    "short code '%s'\n",fn,buf);
	    }
	} else if (curChar == '#') {
	    /* comment to end of line */
	    if (charCnt > 0) {
		buf[charCnt] = '\0';
		checkFail("applyToNfImplCodes('%s',,): "
					    "'#' in code '%s'\n",fn,buf);
	    }
	    while (curChar != EOF && curChar != '\n')
		curChar = getc(fd);
	    if (curChar == EOF)
		break;
	} else if (++charCnt < 4) {
	    /* inside code */
	} else {
	    /* code complete, apply */
	    sscanNfImplCode(buf,&i,&j,&k);
	    wgIsPOrder(wgT const wg = join3nf(i,j,k);)
	    wgIsHeight(wgT const wg = wgIn;)
	    wgIsSize  (wgT const wg = wgIn;)
	    if (action(implies,i,j,k,wg,orig) != stOld) {
#if verboseReport
		fprintf(fdLog,"\tby file %s",fn);
#endif
	    }
	    charCnt = 0;
	}
    }
    fclose(fd);
    fprintf(fdLog,"\n\n# applyToNfImplCodes('%s',,) done\n",fn);
}



/* output name for truth values */
static const char * const valName[lfMax+1] = {
    "unknw",
    "true ",
    "false",
    "_____"	/* sum */
};

/* output name for proof origins */
static const char * const origName[oMax+1] = {
    "unknwn",
    " trivl",
    "infrrd",
    " axiom",
    " Eprvr",
    "ctrExm",
    "  seen",
    " _____"	/* sum */
};



/* list the base-27 codes of all 3-implcations with the given */
/* truth value and proof origin to file (fn) */
static inline void listImplies(
    const char *fn,
    __const2__ struct _implies implies[nfMax][nfMax][nfMax],
    lawFT val,
    origT orig)
{
    nfIT i;
    nfIT j;
    nfIT k;
    int cnt;

    FILE * const fd = ( strcmp(fn,"-") == 0 ? fdLog : fopen(fn,"w"));
    if (fd == NULL)
	checkFail("listing implies[][][] to file '%s'\n",fn);
    fprintf(fd,"\n");
    cnt = 0;
    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j)
	    for (k=0; k<nfMax; ++k)
		if (   implies[i][j][k].v == val 
		    && implies[i][j][k].o == orig) {
		    if (cnt == 0)
			fprintf(fd,"# list %s %s:\n",
					    valName[val],origName[orig]);
		    printNfImplCode(fd,i,j,k);
		    if (++cnt % 16 == 0)
			fprintf(fd,"\n");
		    else
			fprintf(fd," ");
		}
    if (cnt % 16 != 0)
	fprintf(fd,"\n");
    fprintf(fd,"# %d entries %s %s\n\n",cnt,valName[val],origName[orig]);
    if (fd != fdLog)
	fclose(fd);
}



/* convert the given lifted property to its normal form */
static inline nfIT lp2nf(
    const struct _liftedProp *lp)
{
    nfIT nf;

    for (nf=0; nf<nfMax; ++nf)
	if (lpnfList[nf].prop == lp->prop && lpnfList[nf].optn == lp->optn)
	    return nf;
    return nfMax;
}



/* read 3-implications from fiel (fnIn), */
/* print the base-27 code for each of them to file (fnOut), */
/* input syntax: " { [ OPTN - BASEPROP ] }* ", */
/* each 3 succeeding properties are interpreted as a 3-implication */
static inline void resolveImplications(
    const char *fnIn,
    const char *fnOut)
{
    nfIT nf[3];
    bool inNf[3];
    int n;

    FILE * const fdIn  = (strcmp(fnIn,"-")==0  ?stdin  :fopen(fnIn,"r") );
    FILE * const fdOut = (strcmp(fnOut,"-")==0 ?stdout :fopen(fnOut,"w"));
    if (fdIn == NULL)
	checkFail("opening resolve input file '%s'\n",fnIn);
    if (fdOut == NULL)
	checkFail("opening resolve output file '%s'\n",fnOut);
    while (readImplication(fdIn,nf,inNf)) {
	printNfImplCode(fdOut,nf[0],nf[1],nf[2]);
	fprintf(fdOut,"\t#");
	for (n=0; n<3; ++n) {
	    fprintf(fdOut," %2d",nf[n]);
	    if (inNf[n])
		fprintf(fdOut," ");
	    else
		fprintf(fdOut,"*");
	}
	fprintf(fdOut,"\t");
	for (n=0; n<3; ++n) {
	    const struct _liftedProp * const lpO = &lpnfList[nf[n]];
	    fprintf(fdOut,"%X-%s ",lpO->optn,propCode[lpO->prop]);
	}
	fprintf(fdOut,"\t");
	for (n=0; n<3; ++n) {
	    const struct _liftedProp * const lpO = &lpnfList[nf[n]];
	    fprintf(fdOut,"%X-%s ",lpO->optn,propAbbr[lpO->prop]);
	}
	fprintf(fdOut,"\n");
    }
    fclose(fdIn);
    fclose(fdOut);
}



/* given the property table hasLp[][] of a fictitious relation R, */
/* set all 3-implications in implies[][][] to false */
/* that can still be disproved by R, */
/* set proof weight to (wgIn) and origin to (orig) */
inline void listCtrExmUsages(
    const lawFT hasLp[propMax][optnMax],
    struct _implies implies[nfMax][nfMax][nfMax],
    wgT wgIn,
    origT orig)
{
    lawFT hasLpO[propMax][optnMax];
    lawFT hasNfO[nfMax];
    nfIT i;
    nfIT j;
    nfIT k;
    int cnt;
    int cntSum;
    int o;
    const optnT optn[] = { 0x3, 0x5, 0xC, 0xA, 
			   0x1, 0xE, 0x7, 0x8,
			   0x2, 0x4, 0xB, 0xD,
			   0x6, 0x9, optnMax };

    cntSum = 0;
    fprintf(stdout,"\n");
    for (o=0; optn[o]!=optnMax; ++o) {
	permuteHasLp(hasLp,optn[o],hasLpO);
	(void)hasLp2hasNf(hasLpO,hasNfO);
	cnt = 0;
	for (i=0; i<nfMax; ++i) {
	    if (hasNfO[i] != lfTrue)
		continue;
	    for (j=0; j<nfMax; ++j) {
//		if (j == i)
//		    continue;
		if (hasNfO[j] != lfTrue)
		    continue;
		for (k=0; k<nfMax; ++k) {
		    if (hasNfO[k] != lfFalse)
			continue;
		    if (implies[i][j][k].v == lfTrue) {
			fprintf(stdout,"\n# R^%X",optn[o]);
			fprintf(stdout," is counter example");
			fprintf(stdout," for proven implication ");
			printNfImplCode(stdout,i,j,k);
			fprintf(stdout,": ");
			printNfImpl(stdout,propAbbr,i,j,k);
			fprintf(stdout,"\n");
			return;
		    }
//		    if (implies[i][j][k].v == lfFalse)
//			continue;
		    wgIsPOrder(wgT const wg = join3nf(i,j,k);)
		    wgIsHeight(wgT const wg = wgIn;)
		    wgIsSize  (wgT const wg = wgIn;)
		    if (setImpliesFalse(implies,i,j,k,wg,orig) != stOld)
			cnt += 1;
#warning FIXME print " by ..."
//		    printNfImplCode(stdout,i,j,k);
//		    if (++cnt % 16 == 0)
//			fprintf(stdout,"\n");
//		    else
//			fprintf(stdout," ");
//		    implies[i][j][k].v = lfFalse;
		}
	    }
	}
	cntSum += cnt;
	if (cnt > 0)
	    fprintf(stdout,"\n# previous %d implications "
				    " falsified by R^%X\n\n",cnt,optn[o]);
    }
    fprintf(stdout,"# %d implications falsified total\n",cntSum);
}



/* ***************************************************************** */
/* ***** deductions *********************************************@@* */
/* ***************************************************************** */



abstypedef uint conclKT;	/* kind of conclusion */

#define ckComp			((conclKT)0x01)	/* composition */
#define ckTrans			((conclKT)0x02)	/* transitivity */
#define ckSym			((conclKT)0x08)	/* symmetry */

#define ckAll			(ckComp|ckTrans|ckSym)



/* draw all simple conclusions from the 3-implication "i & j ==> k" */
static void drawConclusionsTrue(struct _implies[nfMax][nfMax][nfMax],
				nfIT,nfIT,nfIT,conclKT);



/* by composition: */
/* i & j ==> k   implies   i*r & j*r ==> k*r,   for each operation r */
static inline void drawConclusionsTrueComp(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    conclKT which)
{
    const struct _liftedProp *ie;
    const struct _liftedProp *je;
    const struct _liftedProp *ke;
    optnT r;

    wgIsPOrder(wgT const wg = implies[i][j][k].w;)
    wgIsHeight(wgT const wg = implies[i][j][k].w + 1;)
    wgIsSize  (wgT const wg = implies[i][j][k].w + 1;)
    const struct _liftedProp * const il  = &lpnfList[i];
    const struct _liftedProp * const jl  = &lpnfList[j];
    const struct _liftedProp * const kl  = &lpnfList[k];
    const struct _liftedProp * const ie0 = eqcChain[il->prop][il->optn];
    const struct _liftedProp * const je0 = eqcChain[jl->prop][jl->optn];
    const struct _liftedProp * const ke0 = eqcChain[kl->prop][kl->optn];
    for (ie=ie0; ie->optn!=optnMax; ++ie)
    for (je=je0; je->optn!=optnMax; ++je)
    for (ke=ke0; ke->optn!=optnMax; ++ke)
    for (r=0; r<optnMax; ++r) {
	propT const iep  = ie->prop;
	propT const jep  = je->prop;
	propT const kep  = ke->prop;
	optnT const ieo  = ie->optn;
	optnT const jeo  = je->optn;
	optnT const keo  = ke->optn;
	optnT const ieor = compose[ieo][r];
	optnT const jeor = compose[jeo][r];
	optnT const keor = compose[keo][r];
	nfIT  const ir   = lpnf[iep][ieor];
	nfIT  const jr   = lpnf[jep][jeor];
	nfIT  const kr   = lpnf[kep][keor];
	if (! setImpliesTrue(implies,ir,jr,kr,wg,oInf))
	    continue;
#if verboseReport
	fprintf(fdLog,"\tby composition");
	if (   ie->prop != il->prop || ie->optn != il->optn
	    || je->prop != jl->prop || je->optn != jl->optn 
	    || ke->prop != kl->prop || ke->optn != kl->optn) {
	    fprintf(fdLog," of ");
	    printLpImpl(fdLog,propCode,ie,je,ke);
	}
	fprintf(fdLog," from ");
	printNfImplCode(fdLog,i,j,k);
	fprintf(fdLog," with %X",r);
#endif
#if depthFirst
	drawConclusionsTrue(implies,ir,jr,kr,ckTrans|ckSym);
#endif
    }
}



/* in a situation where   i & j ==> k   is known, apply rule: */
/* "i & j ==> k   and   a & b ==> c   implies   d & e ==> f" */
static inline void trueTransRule(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    nfIT a,
    nfIT b,
    nfIT c,
    nfIT d,
    nfIT e,
    nfIT f,
    const char *ruleName)
{
    if (implies[a][b][c].v != lfTrue)
	return;
    wgT const wijk = implies[i][j][k].w;
    wgT const wabc = implies[a][b][c].w;
    wgIsPOrder(wgT const w    = ( wijk < wabc ? wabc : wijk );)
    wgIsHeight(wgT const w    = ( wijk < wabc ? wabc : wijk ) + 1;)
    wgIsSize  (wgT const w    = wabc + wijk + 1;)
    stResultT const r = setImpliesTrue(implies,d,e,f,w,oInf);
    if (r == stOld)
	return;
#if verboseReport
    fprintf(fdLog,"\tby transitivity[%s] from ",ruleName);
    printNfImplCode(fdLog,i,j,k);
    fprintf(fdLog," and ");
    printNfImplCode(fdLog,a,b,c);
#endif
    if (r == stWg)
	return;
#if depthFirst
    drawConclusionsTrue(implies,d,e,f,ckComp|ckSym);
#endif
}



/* by transitivity: */
/* i & j ==> k   and   h & i ==> j   implies   h & i ==> k,   etc. */
static inline void drawConclusionsTrueTrans(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    conclKT which)
{
    nfIT h;

    for (h=2; h<nfMax; ++h) {
	trueTransRule(implies,i,j,k, h,i,j, h,i,k,"hij-hik");
	trueTransRule(implies,i,j,k, h,j,i, h,j,k,"hji-hjk");
	trueTransRule(implies,i,j,k, i,k,h, i,j,h,"ikh-ijh");
	trueTransRule(implies,i,j,k, j,k,h, i,j,h,"jkh-ijh");
    }
}


/* by symmetry */
static void drawConclusionsTrueSym(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    conclKT which)
{
    wgIsPOrder(wgT const wg = implies[i][j][k].w;)
    wgIsHeight(wgT const wg = implies[i][j][k].w + 1;)
    wgIsSize  (wgT const wg = implies[i][j][k].w + 1;)

    if (setImpliesTrue(implies,j,i,k,wg,oInf)) {
#if verboseReport
	fprintf(fdLog,"\tby symmetry from ");
	printNfImplCode(fdLog,i,j,k);
#endif
    }
    // weakenings are handled by transitivity and trivial implications:
    // i & j ==> 1,   i & j ==> i,   etc.
}



/* draw all simple conclusions from i & j ==> k being true */
static void drawConclusionsTrue(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    conclKT which)	/* which kind of inference to do */
{
    if ((which & ckComp) != 0)
	drawConclusionsTrueComp(implies,i,j,k,which);
    if ((which & ckTrans) != 0)
	drawConclusionsTrueTrans(implies,i,j,k,which);
    if ((which & ckSym) != 0)
	drawConclusionsTrueSym(implies,i,j,k,which);
}



static void drawConclusionsFalse(struct _implies[nfMax][nfMax][nfMax],
						nfIT,nfIT,nfIT,conclKT);



/* apply rule: */
/* i & j =/=> k   and   a & b ==> c   implies d & e =/=> f */
static inline void falseTransRule(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    nfIT a,
    nfIT b,
    nfIT c,
    nfIT d,
    nfIT e,
    nfIT f,
    const char *ruleName)
{
    if (implies[a][b][c].v != lfTrue)
	return;
    wgT const wijk = implies[i][j][k].w;
    wgT const wabc = implies[a][b][c].w;
    wgIsPOrder(wgT const w = ( wijk < wabc ? wabc : wijk );)
    wgIsHeight(wgT const w = ( wijk < wabc ? wabc : wijk ) + 1;)
    wgIsSize  (wgT const w = wabc + wijk + 1;)
    stResultT const r = setImpliesFalse(implies,d,e,f,w,oInf);
    if (r == stOld)
	return;
#if verboseReport
    fprintf(fdLog,"\tby -transitivity[%s] from ",ruleName);
    printNfImplCode(fdLog,i,j,k);
    fprintf(fdLog," and ");
    printNfImplCode(fdLog,a,b,c);
#endif
    if (r == stWg)
	return;
#if depthFirst
    drawConclusionsFalse(implies,d,e,f,ckComp|ckSym);
#endif
}



/*
 * original cases of drawConclusionsTrueTrans():
 *
 * (i & j ==> k)  &  (h & i ==> j)  ==>  (h & i ==> k)
 * (i & j ==> k)  &  (h & j ==> i)  ==>  (h & j ==> k)
 * (i & j ==> k)  &  (i & k ==> h)  ==>  (i & j ==> h)
 * (i & j ==> k)  &  (j & k ==> h)  ==>  (i & j ==> h)
 *
 * converse cases of drawConclusionsTrueTrans():
 *
 * ~ (h & i ==> k)  &  (i & j ==> k)  ==>  ~ (h & i ==> j)
 * ~ (h & j ==> k)  &  (i & j ==> k)  ==>  ~ (h & j ==> i)
 * ~ (i & j ==> h)  &  (i & j ==> k)  ==>  ~ (i & k ==> h)
 * ~ (i & j ==> h)  &  (i & j ==> k)  ==>  ~ (j & k ==> h)
 *
 * ~ (h & i ==> k)  &  (h & i ==> j)  ==>  ~ (i & j ==> k)
 * ~ (h & j ==> k)  &  (h & j ==> i)  ==>  ~ (i & j ==> k)
 * ~ (i & j ==> h)  &  (i & k ==> h)  ==>  ~ (i & j ==> k)
 * ~ (i & j ==> h)  &  (j & k ==> h)  ==>  ~ (i & j ==> k)
 *
 * renamed:
 *
 * ~ (I & J ==> K)  &  (J & H ==> K)  ==>  ~ (I & J ==> H)	hI,iJ,kK,jH
 * ~ (I & J ==> K)  &  (H & J ==> K)  ==>  ~ (I & J ==> H)	hI,jJ,kK,iH
 * ~ (I & J ==> K)  &  (I & J ==> H)  ==>  ~ (I & H ==> K)	iI,jJ,hK,kH
 * ~ (I & J ==> K)  &  (I & J ==> H)  ==>  ~ (J & H ==> K)	iI,jJ,hK,kH
 *
// ~ (I & J ==> K)  &  (I & J ==> H)  ==>  ~ (J & H ==> K)	hI,iJ,kK,jH
 * ~ (I & J ==> K)  &  (I & J ==> H)  ==>  ~ (H & J ==> K)	hI,jJ,kK,iH
 * ~ (I & J ==> K)  &  (I & H ==> K)  ==>  ~ (I & J ==> H)	iI,jJ,hK,kH
// ~ (I & J ==> K)  &  (J & H ==> K)  ==>  ~ (I & J ==> H)	iI,jJ,hK,kH
 */

/* by transitivity */
static inline void drawConclusionsFalseTrans(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    conclKT which)
{
    nfIT h;

    //fprintf(fdLog,"\n\tdrawConclusionsFalseTrans(%d,%d,%d) {\n",i,j,k);
    for (h=0; h<nfMax; ++h) {
	falseTransRule(implies,i,j,k, j,h,k, i,j,h,"jhk-ijh");
	falseTransRule(implies,i,j,k, h,j,k, i,j,h,"hjk-ijh");
	falseTransRule(implies,i,j,k, i,j,h, i,h,k,"ijh-ihk");
	falseTransRule(implies,i,j,k, i,j,h, j,h,k,"ijh-jhk");
	falseTransRule(implies,i,j,k, i,j,h, h,j,k,"ijh-hjk");
	falseTransRule(implies,i,j,k, i,h,k, i,j,h,"ihk-ijh");
    }
    //fprintf(fdLog,"\n\tdrawConclusionsFalseTrans(%d,%d,%d) }\n",i,j,k);
}



/* advance ieor, jeor, keor to the next common member */
static inline optnT nextCommonOptn(
    const optnT **ieor,
    const optnT **jeor,
    const optnT **keor)
{
    while (true) {
	//fprintf(fdLog,"nextCommonOptn: %X %X %X\n",**ieor,**jeor,**keor);
	if (**ieor < **jeor || **ieor < **keor)
	    *ieor += 1;
	else if (**jeor < **ieor || **jeor < **keor)
	    *jeor += 1;
	else if (**keor < **ieor || **keor < **jeor)
	    *keor += 1;
	else
	    break;
    }
    optnT const res = **ieor;
    *ieor += 1;
    *jeor += 1;
    *keor += 1;
    //fprintf(fdLog,"nextCommonOptn=%X\n",res);
    return res;
}
    


/* by decomposition */
static inline void drawConclusionsFalseComp(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    conclKT which)
{
    const struct _liftedProp *ie;
    const struct _liftedProp *je;
    const struct _liftedProp *ke;
    optnT r;
    const optnT *iR;
    const optnT *jR;
    const optnT *kR;
    optnT iL;
    optnT jL;
    optnT kL;

    //fprintf(fdLog,"\n\tdrawConclusionsFalseComp(%d,%d,%d) {\n",i,j,k);
    wgIsPOrder(wgT const wg = implies[i][j][k].w;)
    wgIsHeight(wgT const wg = implies[i][j][k].w + 1;)
    wgIsSize  (wgT const wg = implies[i][j][k].w + 1;)
    /* find all equivalent properties ie,je,ke */
    const struct _liftedProp * const il  = &lpnfList[i];
    const struct _liftedProp * const jl  = &lpnfList[j];
    const struct _liftedProp * const kl  = &lpnfList[k];
    const struct _liftedProp * const ie0 = eqcChain[il->prop][il->optn];
    const struct _liftedProp * const je0 = eqcChain[jl->prop][jl->optn];
    const struct _liftedProp * const ke0 = eqcChain[kl->prop][kl->optn];
    for (ie=ie0; ie->optn!=optnMax; ++ie)
    for (je=je0; je->optn!=optnMax; ++je)
    for (ke=ke0; ke->optn!=optnMax; ++ke) {
	propT const iep = ie->prop;
	propT const jep = je->prop;
	propT const kep = ke->prop;
	optnT const ieo = ie->optn;
	optnT const jeo = je->optn;
	optnT const keo = ke->optn;
	/* find common right factor r of ieo,jeo,keo: */
	iR = composeRgFactors[ieo];
	jR = composeRgFactors[jeo];
	kR = composeRgFactors[keo];
	while ((r=nextCommonOptn(&iR,&jR,&kR)) < optnMax) {
	    //fprintf(fdLog,"common=%X\n",r);
	    if (r == 0x3)
		continue;
	    /* find all left factors iL,jL,kL for r */
	    for (iL=0x0; iL<optnMax; ++iL) if (compose[iL][r] == ieo)
	    for (jL=0x0; jL<optnMax; ++jL) if (compose[jL][r] == jeo)
	    for (kL=0x0; kL<optnMax; ++kL) if (compose[kL][r] == keo) {
		/* normalize */
		nfIT const ir = lpnf[iep][iL];
		nfIT const jr = lpnf[jep][jL];
		nfIT const kr = lpnf[kep][kL];
		if (! setImpliesFalse(implies,ir,jr,kr,wg,oInf))
		    continue;
#if verboseReport
		fprintf(fdLog,"\tby decomposition");
		if (   ie->prop != il->prop || ie->optn != il->optn
		    || je->prop != jl->prop || je->optn != jl->optn
		    || ke->prop != kl->prop || ke->optn != kl->optn) {
		    fprintf(fdLog," of ");
		    printLpImpl(fdLog,propCode,ie,je,ke);
		}
		fprintf(fdLog," from ");
		printNfImplCode(fdLog,i,j,k);
		fprintf(fdLog," with %X",r);
#endif
#if depthFirst
		drawConclusionsFalse(implies,ir,jr,kr,ckTrans|ckSym);
#endif
	    }
	}
    }
    //fprintf(fdLog,"\n\tdrawConclusionsFalseComp(%d,%d,%d) }\n",i,j,k);
}



/* by symmetry */
static void drawConclusionsFalseSym(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    conclKT which)
{
    wgIsPOrder(wgT const wg = implies[i][j][k].w;)
    wgIsHeight(wgT const wg = implies[i][j][k].w + 1;)
    wgIsSize  (wgT const wg = implies[i][j][k].w + 1;)
    if (setImpliesFalse(implies,j,i,k,wg,oInf)) {
#if verboseReport
	fprintf(fdLog,"\tby symmetry from ");
	printNfImplCode(fdLog,i,j,k);
#endif
    }
    // weakenings are handled by transitivity and trivial impls
}



/* draw all simple conclusions from i & j ==> k being false */
static void drawConclusionsFalse(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    conclKT which)	/* which kind of inference to do */
{
    if ((which & ckComp) != 0)
	drawConclusionsFalseComp(implies,i,j,k,which);
    if ((which & ckTrans) != 0)
	drawConclusionsFalseTrans(implies,i,j,k,which);
    if ((which & ckSym) != 0)
	drawConclusionsFalseSym(implies,i,j,k,which);
}



/* intialize the trivial 3-implications to "true" */
static inline void initImplies(
    struct _implies implies[nfMax][nfMax][nfMax])
{
    nfIT i;
    nfIT j;
    nfIT k;
    const struct _liftedProp *ie;
    const optnT *iso;
    wgIsPOrder(wgT const wgImplTrue  = 0;)
    wgIsPOrder(wgT const wgFalseImpl = 0;)
    wgIsPOrder(wgT const wgAndElim   = 0;)
    wgIsPOrder(wgT const wgMono      = 0;)
    wgIsHeight(wgT const wgImplTrue  = 1;)
    wgIsHeight(wgT const wgFalseImpl = 1;)
    wgIsHeight(wgT const wgAndElim   = 1;)
    wgIsHeight(wgT const wgMono      = 2;)
    wgIsSize  (wgT const wgImplTrue  = 1;)
    wgIsSize  (wgT const wgFalseImpl = 1;)
    wgIsSize  (wgT const wgAndElim   = 1;)
    wgIsSize  (wgT const wgMono      = 2;)

    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j)
	    for (k=0; k<nfMax; ++k) {
		implies[i][j][k].v = lfUnknown;
		implies[i][j][k].o = oNil;
	    }
    fprintf(fdLog,"# enter trivial laws of the form X Y ==> TRUE\n");
    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j) {
	    if (setImpliesTrue(implies,i,j,1,wgImplTrue,oTriv) != stOld) {
#if verboseReport
		fprintf(fdLog,"\tby init");
#endif
	    }
	}
    fprintf(fdLog,"\n\n");
    fprintf(fdLog,"# enter trivial laws of the form X FALSE ==> Y\n");
    for (i=0; i<nfMax; ++i)
	for (k=0; k<nfMax; ++k) {
	    if (setImpliesTrue(implies,0,i,k,wgFalseImpl,oTriv) != stOld) {
#if verboseReport
		fprintf(fdLog,"\tby init");
#endif
	    }
	    if (setImpliesTrue(implies,i,0,k,wgFalseImpl,oTriv) != stOld) {
#if verboseReport
		fprintf(fdLog,"\tby init");
#endif
	    }
	}
    fprintf(fdLog,"\n\n");
    fprintf(fdLog,"# enter trivial laws of the form X Y ==> X\n");
    for (i=0; i<nfMax; ++i) 
	for (j=0; j<nfMax; ++j) {
	    if (setImpliesTrue(implies,i,j,i,wgAndElim,oTriv) != stOld) {
#if verboseReport
		fprintf(fdLog,"\tby init");
#endif
	    }
	    if (setImpliesTrue(implies,j,i,i,wgAndElim,oTriv) != stOld) {
#if verboseReport
		fprintf(fdLog,"\tby init");
#endif
	    }
	}
    fprintf(fdLog,"\n\n");
    fprintf(fdLog,"# enter trivial laws of the form "
						" X Y ==> X' with X<X'\n");
    for (i=0; i<nfMax; ++i) {
	const struct _liftedProp * const il  = &lpnfList[i];
	const struct _liftedProp * const ie0 = eqcChain[il->prop][il->optn];
	for (ie=ie0; ie->optn!=optnMax; ++ie) {
	    propT const iep = ie->prop;
	    optnT const ieo = ie->optn;
	    monoT const im  = mono[iep];
	    if (im == mNone)
		continue;
	    for (iso=optnMono[ieo][im]; *iso!=optnMax; ++iso) {
		nfIT const imm = lpnf[iep][*iso];
		for (j=0; j<nfMax; ++j) {
		    if (implies[imm][j][i].v == lfTrue)
			continue;
		    if (setImpliesTrue(implies,imm,j,i,wgMono,oTriv) != stOld) {
#if verboseReport
			fprintf(fdLog,"\tby init (monotonicity)");
#endif
		    }
		    if (setImpliesTrue(implies,j,imm,i,wgMono,oTriv) != stOld) {
#if verboseReport
			fprintf(fdLog,"\tby init (monotonicity)");
#endif
		    }
		}
	    }
	}
    }
    fprintf(fdLog,"\n");
    fprintf(fdLog,"# initialization done\n");
}



/* return values in "prove" shell script */
abstypedef int epOutcomeT;

#define epPr		((epOutcomeT)0)
#define epTm		((epOutcomeT)1)
#define epCt		((epOutcomeT)2)
#define epCa		((epOutcomeT)3)
#define epUn		((epOutcomeT)4)



static const char *eproverOptions;



/* call epropver to prove "i & j ==> k", */
/* if (dryRun) is set, only create eprover's input file, */
/* but don't ron the prover */
static inline epOutcomeT runEprover(
    nfIT i,
    nfIT j,
    nfIT k,
    bool dryRun)
{
#if dummyEProver
    return epUn;
#else
    char bn[16];
    char fn[1024];
    char cmd[2048];
    const char * const pref = "EProver/";

    sprintNfImplCode(bn,i,j,k);
    sprintf(fn,"%s%s.IN",pref,bn);
    FILE * const fd = fopen(fn,"w");
    if (fd == NULL)
	checkFail("opening eprover file '%s'\n",fn);
    printNfFormula(fd,"axiom     ",i);
    if (j != i)
	printNfFormula(fd,"axiom     ",j);
    printNfFormula(fd,"conjecture",k);
    fprintf(fd,"#####\n");
    fclose(fd);
    if (dryRun)
	return epUn;
    sprintf(cmd,"cd %s; ./prove %s %s.IN",pref,eproverOptions,bn);
    epOutcomeT const r = WEXITSTATUS(system(cmd));
    return r;
#endif
}



/* create an eprover input file to prove "i & j ==> k", */
/* parameter implies[], wg, and result type are unsed; */
/* they are needed to make the signature match applyET */
static stResultT printEproverTask(
    struct _implies implies[nfMax][nfMax][nfMax],
    nfIT i,
    nfIT j,
    nfIT k,
    wgT wg,
    origT orig)
{
    runEprover(i,j,k,true);
    return stOld;
}



/* attempt to decide all 3-implications with only one distinct premise, */
/* i.e. of the form "i & i ==> k", */
/* try to find a counter-example first, then call eprover */
static inline void computeLpImpls1(
    struct _implies implies[nfMax][nfMax][nfMax])
{
    nfIT i;
    nfIT k;

    for (i=0; i<nfMax; ++i) {
	for (k=0; k<nfMax; ++k) {
	    propT const ip = lpnfList[i].prop;
	    propT const kp = lpnfList[k].prop;
	    optnT const io = lpnfList[i].optn;
	    optnT const ko = lpnfList[k].optn;
	    wgIsPOrder(wgT const wgProven = join3nf(i,i,k);)
	    wgIsPOrder(wgT const wgCtrExm = join3nf(i,i,k);)
	    wgIsHeight(wgT const wgProven = wgInf;)
	    wgIsHeight(wgT const wgCtrExm = wgInf;)
	    wgIsSize  (wgT const wgProven = wgInf;)
	    wgIsSize  (wgT const wgCtrExm = wgInf;)
	    if (implies[i][i][k].v != lfUnknown)	/* skip knowns */
		continue;
	    if (checkNfImpl1(ip,io,kp,ko)) {
		epOutcomeT const r = runEprover(i,i,k,false);
		switch (r) {
		case epTm:
		case epCt:
		case epUn:
		    continue;
		case epPr:
		case epCa:
#if verboseReport
		    fprintf(fdLog,"\n");
#endif
		    (void)setImpliesTrue(implies,i,i,k,wgProven,oEpr);
#if verboseReport
		    fprintf(fdLog,"\tby eprover");
		    if (r == epCa)
			fprintf(fdLog," (ca)");
		    fprintf(fdLog,"\n");
#endif
		    drawConclusionsTrue(implies,i,i,k,ckAll);
		    break;
		default:
		    fprintf(fdLog,"Eprover outcome %d in task ",r);
		    printNfImplCode(fdLog,i,i,k);
		    fprintf(fdLog," (");
		    printNfImpl(fdLog,propAbbr,i,i,k);
		    fprintf(fdLog,")\n");
		    exit(1);
		}
	    } else {
#if verboseReport
		fprintf(fdLog,"\n");
#endif
		(void)setImpliesFalse(implies,i,i,k,wgCtrExm,oExm);
#if verboseReport
		fprintf(fdLog,"\tby counter-example");
#endif
		drawConclusionsFalse(implies,i,i,k,ckAll);
	    }
	}
    }
}



/* attempt to decide all 3-implications with two distinct premises, */
/* i.e. of the form "i & j ==> k" with i != j */
static inline void computeLpImpls2(
    struct _implies implies[nfMax][nfMax][nfMax])
{
    nfIT i;
    nfIT j;
    nfIT k;

    for (i=1; i<nfMax; ++i)
	for (j=0; j<i; ++j) {
	    propT const ip = lpnfList[i].prop;
	    propT const jp = lpnfList[j].prop;
	    optnT const io = lpnfList[i].optn;
	    optnT const jo = lpnfList[j].optn;
//	    if (implies[i][i][j].v == lfTrue)
//		continue;
//	    if (implies[j][j][i].v == lfTrue)
//		continue;
	    for (k=0; k<nfMax; ++k) {
		propT const kp = lpnfList[k].prop;
		optnT const ko = lpnfList[k].optn;
		wgIsPOrder(wgT const wgProven = join3nf(i,j,k);)
		wgIsPOrder(wgT const wgCtrExm = join3nf(i,j,k);)
		wgIsHeight(wgT const wgProven = wgInf;)
		wgIsHeight(wgT const wgCtrExm = wgInf;)
		wgIsSize  (wgT const wgProven = wgInf;)
		wgIsSize  (wgT const wgCtrExm = wgInf;)
		if (implies[i][i][k].v == lfTrue)
		    continue;
		/* e.g. 3-Antisym C-AntiSym <==> 9-AntiSym */
		//if (lfIsTrue(implies[k][k][i]))
		    //continue;
		if (implies[j][j][k].v == lfTrue)
		    continue;
		//if (lfIsTrue(implies[k][k][j]))
		    //continue;
		if (implies[i][j][k].v != lfUnknown)
		    continue;
		if (checkNfImpl2(ip,io,jp,jo,kp,ko)) {
		    epOutcomeT const r = runEprover(i,j,k,false);
		    switch (r) {
		    case epTm:
		    case epCt:
		    case epUn:
			continue;
		    case epPr:
		    case epCa:
#if verboseReport
			fprintf(fdLog,"\n");
#endif
			(void)setImpliesTrue(implies,i,j,k,wgProven,oEpr);
#if verboseReport
			fprintf(fdLog,"\tby eprover");
			if (r == epCa)
			    fprintf(fdLog," (ca)");
			fprintf(fdLog,"\n");
#endif
			drawConclusionsTrue(implies,i,j,k,ckAll);
			break;
		    default:
			fprintf(fdLog,"Eprover outcome %d in task ",r);
			printNfImplCode(fdLog,i,j,k);
			fprintf(fdLog," (");
			printNfImpl(fdLog,propAbbr,i,j,k);
			fprintf(fdLog,")\n");
			exit(1);
		    }
		} else {
#if verboseReport
		    fprintf(fdLog,"\n");
#endif
		    (void)setImpliesFalse(implies,i,j,k,wgCtrExm,oExm);
#if verboseReport
		    fprintf(fdLog,"\tby counter-example");
#endif
		    drawConclusionsFalse(implies,i,j,k,ckAll);
		}
	    }
	}
}



/* draw all possible conclusions from the known true or false */
/* 3-implications, */
/* cycle through all 3-implications as long as this causes some */
/* improvement; */
/* depending on the compile-time settings, drawConclusionsXXXX() */
/* may, or may not, call itself recursively, */
/* in the latter case, more than one cycle is usually required */
/* ("breadth-first search") */
static inline void deductiveClosure(
    struct _implies implies[nfMax][nfMax][nfMax])
{
    nfIT i;
    nfIT j;
    nfIT k;
    int n;

    stResultMax = stVal;
    for (n=0; stResultMax>stOld; ++n) {
	fprintf(fdLog,"\n");
	printElapsedTime(fdLog);
	fprintf(fdLog,"deductive closure %d.th cycle\n",n);
	stResultMax = stOld;
	for (i=0; i<nfMax; ++i)
	    for (j=0; j<nfMax; ++j)
		for (k=0; k<nfMax; ++k) {
		    if (implies[i][j][k].v == lfTrue)
			drawConclusionsTrue(implies,i,j,k,ckAll);
		    else if (implies[i][j][k].v == lfFalse)
			drawConclusionsFalse(implies,i,j,k,ckAll);
		}
    }
    printElapsedTime(fdLog);
    fprintf(fdLog,"deductive closure done\n");
}



abstypedef int poT;		/* proof order value */

#define poLt			((poT)0)	/* < */
#define poEq			((poT)1)	/* = */
#define poGt			((poT)2)	/* > */
#define poMax			((poT)3)

static const char * const poName[poMax+1] = {
    "lt", 
    "eq",
    "gt",
    "__"
};



/* print statistics about the 3-implcations, */
/* by proof order, truth value, and origin */
static inline void lpImplStatistics(
    const struct _implies implies[nfMax][nfMax][nfMax])
{
    nfIT i;
    nfIT j;
    nfIT k;
    lawFT v;
    origT o;
    poT p;
    int cnt[poMax+1][lfMax+1][oMax+1];

    for (v=0; v<=lfMax; ++v)
	for (o=0; o<=oMax; ++o)
	    for (p=0; p<=poMax; ++p)
		cnt[p][v][o] = 0;
    for (i=0; i<nfMax; ++i)
	for (j=0; j<nfMax; ++j)
	    for (k=0; k<nfMax; ++k) {
		lawFT const val  = implies[i][j][k].v;
		origT const orig = implies[i][j][k].o;
		wgT   const ijk  = join3nf(i,j,k);
		wgT   const wg   = implies[i][j][k].w;
		poT   const po   = ( wg < ijk ? poLt 
				   : wg > ijk ? poGt
				   :            poEq
				   );
		cnt[po   ][val  ][orig] += 1;
		cnt[poMax][val  ][orig] += 1;
		cnt[po   ][val  ][oMax] += 1;
		cnt[poMax][val  ][oMax] += 1;
		cnt[po   ][lfMax][orig] += 1;
		cnt[poMax][lfMax][orig] += 1;
		cnt[po   ][lfMax][oMax] += 1;
		cnt[poMax][lfMax][oMax] += 1;
	    }

    fprintf(fdLog,"\n");
    fprintf(fdLog,"# Counts:\n");

    fprintf(fdLog,"#  origin: ");
    for (o=0; o<=oMax; ++o)
	fprintf(fdLog," %s",origName[o]);
    fprintf(fdLog,"\n");
    fprintf(fdLog,"# po trVal ");
    fprintf(fdLog,"\n");
    for (p=0; p<=poMax; ++p) {
	fprintf(fdLog,"\n");
	for (v=0; v<=lfMax; ++v) {
	    fprintf(fdLog,"# %s %s ",poName[p],valName[v]);
	    for (o=0; o<=oMax; ++o)
		fprintf(fdLog," %6d",cnt[p][v][o]);
	    fprintf(fdLog,"\n");
	}
    }
    fprintf(fdLog,"\n");
//    fprintf(fdLog,"# Optimize %s %s %s: %d\n",
//			    poName[poMax],valName[lfTrue],origName[oAx],
//			    cnt[poMax][lfTrue][oAx]);
    fprintf(fdLog,"# statistics done\n");
}



/* apply each normal form to relation R[][], */
/* collecting the results in sat[] */
inline void evalAllNfs(
    const bool R[card][card],
    bool sat[nfMax])
{
    nfIT n;
    optnT optn;
    bool RO[optnMax][card][card];

    for (optn=0; optn<optnMax; ++optn)
	applyOperation(optn,R,RO[optn]);
    for (n=0; n<nfMax; ++n) {
	const struct _liftedProp * const lp = &lpnfList[n];
	sat[n] = hasProperty(lp->prop,RO[lp->optn]);
    }
}



/* succeed if hasNf[] is consistent with implies[][][] */
inline bool hasNfConsistent(
    const struct _implies implies[nfMax][nfMax][nfMax],
    const lawFT hasNf[nfMax])
{
    nfIT i;
    nfIT j;
    nfIT k;

    for (i=0; i<nfMax; ++i)
	if (hasNf[i] == lfTrue)
	    for (j=0; j<nfMax; ++j)
		if (hasNf[j] == lfTrue)
		    for (k=0; k<nfMax; ++k)
			if (   hasNf[k] == lfFalse
			    && implies[i][j][k].v == lfTrue) {
			    printNfImplCode(fdLog,i,j,k);
			    fprintf(fdLog," (");
			    printNfImpl(fdLog,propCode,i,j,k);
			    fprintf(fdLog,") violated\n");
			    return false;
			}
    return true;
}



/* (debug only) */
static inline void doDebug(
    struct _implies implies[nfMax][nfMax][nfMax])
{
    //fprintf(fdLog,"\n\tDEBUG awff: %02x\n",implies[5][47][6].v);
}



/* handle command-line */
inline void adminLpImpls(
    int argc,
    const char * const argv[argc])
{
    struct _implies implies[nfMax][nfMax][nfMax];
    int a;
    wgT wg;

    eproverOptions = "";
    fdLog = fopen(fnLogDefault,"w");
    if (fdLog == NULL)
	checkFail("opening log file '%s",fnLogDefault);
    /* report compile-time settings */
    fprintf(fdLog,"# lpImpl compile time settings:\n");
    fprintf(fdLog,"#	verboseReport %d\n",verboseReport);
    fprintf(fdLog,"#	depthFirst    %d\n",depthFirst);
    fprintf(fdLog,"#	dummyEProver  %d\n",dummyEProver);
    wgIsPOrder(fprintf(fdLog,"#	wgIsPOrder on\n");)
    wgIsHeight(fprintf(fdLog,"#	wgIsHeight on\n");)
    wgIsSize  (fprintf(fdLog,"#	wgIsSize   on\n");)
    fprintf(fdLog,"#	(exactly one of wgIsPOrder, wgIsHeight, wgIsSize should be on)\n");
    /* munch command-line options */
    for (a=1; a<argc; ++a) {
	fprintf(fdLog,"\n");
	printElapsedTime(fdLog);
	fprintf(fdLog,"lpImpl %s\n",argv[a]);
	fflush(fdLog);
	if (strcmp(argv[a],"init") == 0) {
	    initImplies(implies);
#if 0
	} else if (strcmp(argv[a],"load") == 0) {
	    loadImplies(argv[a+1],implies);
	    a += 1;
	} else if (strcmp(argv[a],"save") == 0) {
	    saveImplies(argv[a+1],implies);
	    a += 1;
#endif
	} else if (strcmp(argv[a],"setTrue") == 0) {
	    sscanf(argv[a+2]," %d",&wg);
	    applyToNfImplCodes(argv[a+1],implies,setImpliesTrue,wg,oAx);
	    a += 2;
	} else if (strcmp(argv[a],"setFalse") == 0) {
	    sscanf(argv[a+2]," %d",&wg);
	    applyToNfImplCodes(argv[a+1],implies,setImpliesFalse,wg,oAx);
	    a += 2;
	} else if (strcmp(argv[a],"list") == 0) {
	    int val;
	    int orig;
	    sscanf(argv[a+2]," %d",&val);
	    sscanf(argv[a+3]," %d",&orig);
	    listImplies(argv[a+1],implies,val,orig);
	    a += 3;
	} else if (strcmp(argv[a],"resolve") == 0) {
	    resolveImplications(argv[a+1],argv[a+2]);
	    a += 2;
	} else if (   strcmp(argv[a],"tellProps") == 0
		   || strcmp(argv[a],"tellPropsC") == 0) {
	    /* given a relation table, list all its properties */
	    /* (and for which new implications it is a counter example) */
	    bool R[card][card];
	    readRel(R);
	    tellProperties(R,implies,strcmp(argv[a],"tellPropsC")==0);
	} else if (strcmp(argv[a],"diffProps") == 0) {
	    diffProps(implies);
	} else if (   strcmp(argv[a],"seeProps") == 0
		   || strcmp(argv[a],"seePropsC") == 0) {
	    /* read properties of a fictitious relation, */
	    /* check their consistency, */
	    /* list all new implications */
	    /* for which it is a counter-example */
	    sscanf(argv[a+2]," %d",&wg);
	    seeProps(argv[a+1],implies,wg,strcmp(argv[a],"seePropsC")==0);
	    a += 2;
	} else if (strcmp(argv[a],"epOpt") == 0) {
	    eproverOptions = argv[a+1];
	    a += 1;
	} else if (strcmp(argv[a],"prove") == 0) {
	    applyToNfImplCodes(argv[a+1],implies,printEproverTask,0,0);
	    a += 1;
	} else if (strcmp(argv[a],"deductiveClosure") == 0) {
	    deductiveClosure(implies);
//	} else if (strcmp(argv[a],"trivial") == 0) {
//	    drawAllTrivialConclusions(implies);
//	} else if (strcmp(argv[a],"conclude") == 0) {
//	    drawAllSafeConclusions(implies);
	} else if (strcmp(argv[a],"compute1") == 0) {
	    computeLpImpls1(implies);
	} else if (strcmp(argv[a],"compute2") == 0) {
	    computeLpImpls2(implies);
	} else if (strcmp(argv[a],"reportHd") == 0) {
	    printReportHeader();
	} else if (strcmp(argv[a],"statistics") == 0) {
	    lpImplStatistics(implies);
	} else if (strcmp(argv[a],"db") == 0) {
	    doDebug(implies);
	} else {
	    checkFail(": unknown lpImpl command '%s'\n",argv[a]);
	}
    }
    printElapsedTime(fdLog);
    fprintf(fdLog,"lpImpl DONE, used %lu bytes\n",sizeof(implies));
}



/* (debug only) */
inline void test_lpImplications(void)
{
    const optnT *ieor;
    const optnT *jeor;
    const optnT *keor;
    optnT co;

    ieor = composeRgFactors[0x2];
    jeor = composeRgFactors[0x6];
    keor = composeRgFactors[0x8];
    while ((co=nextCommonOptn(&ieor,&jeor,&keor)) < optnMax) {
	fprintf(fdLog,"common=%X\n",co);
    }

}



==> anc/lpImplications.intf <==
#ifndef lpImplications_intf
#define lpImplications_intf

extern __inline_intf__ void checkNfConsistency(void);
extern __inline_intf__ void adminLpImpls(int a,const char*const[a]);
extern __inline_intf__ void printLp(FILE*,const char*[propMax],const struct _liftedProp*);
extern __inline_intf__ void printNf(FILE*,const char*[propMax],nfIT);
extern __inline_intf__ void sscanNfImplCode(const char[5],nfIT*,nfIT*,nfIT*);
extern __inline_intf__ void listCtrExmUsages(__const2__ lawFT[propMax][optnMax],struct _implies[nfMax][nfMax][nfMax],wgT,origT);
extern __inline_intf__ bool hasLp2hasNf(lawFT[propMax][optnMax],lawFT[nfMax]);
extern __inline_intf__ void evalAllNfs(__const2__ bool[card][card],bool[nfMax]);
extern __inline_intf__ bool hasNfConsistent(__const2__ struct _implies[nfMax][nfMax][nfMax],const lawFT[nfMax]);

extern __inline_intf__ void test_lpImplications(void);


#endif


==> anc/lpImplicationsTables.c <==

#include "nonprominentProperties.h"
#include "lpImplicationsTables.intf"



/* ***************************************************************** */
/* ***** implications of lifted properties **********************@@* */
/* ***************************************************************** */



#define A	0xA
#define B	0xB
#define C	0xC
#define D	0xD
#define E	0xE
#define F	0xF

#define as	pASym
#define an	pAntiSym
#define at	pAntiTrans
#define cr	pCoRefl
#define co	pConnex
#define de	pDense
#define it	pIncTrans
#define ir	pIrrefl
#define le	pLfEucl
#define lq	pLfQuasiRefl
#define ls	pLfSerial
#define lu	pLfUnique
#define qr	pQuasiRefl
#define qt	pQuasiTrans
#define rf	pRefl
#define re	pRgEucl
#define rq	pRgQuasiRefl
#define rs	pRgSerial
#define ru	pRgUnique
#define sc	pSemiConnex
#define s1	pSemiOrd1
#define s2	pSemiOrd2
#define sy	pSym
#define tr	pTrans

#define ___END		{optnMax,propMax}



/* list of all normal forms */
const struct _liftedProp lpnfList[nfMax+1] = {
	/* 10 boxed partitions */
/* 0*/	{0,rf},{0,sy},{3,sy},{2,de}, {9,an},{1,tr},{7,tr},{8,tr},
/* 8*/	{9,tr},{E,tr},
	/* 23 pure partitions */
/*10*/	{3,as},{C,as},{3,an},{C,an}, {3,rf},{C,rf},{1,s1},{2,s1},
/*18*/	{3,s1},{7,s1},{C,s1},{2,s2}, {3,s2},{C,s2},{2,at},{3,at},
/*26*/	{C,at},{2,tr},{3,tr},{C,tr}, {D,tr},{3,de},{C,de},
	/* 48 singleton partitions */
/*33*/	{7,as},{E,as},{7,an},{E,an}, {1,at},{6,at},{7,at},{8,at},
/*41*/	{E,at},{1,de},{6,de},{7,de}, {8,de},{E,de},{3,le},{5,le},
/*49*/	{A,le},{C,le},{1,ls},{2,ls}, {3,ls},{4,ls},{5,ls},{6,ls},
/*57*/	{7,ls},{8,ls},{A,ls},{C,ls}, {E,ls},{1,lu},{2,lu},{3,lu},
/*65*/	{4,lu},{5,lu},{6,lu},{7,lu}, {8,lu},{A,lu},{C,lu},{E,lu},
/*73*/	{1,lq},{3,lq},{5,lq},{7,lq}, {8,lq},{A,lq},{C,lq},{E,lq},
//	{2,vt},{3,vt},{C,vt},
	/* end marker */
/*81*/	___END
};



/* human "simplicity" of normal forms */
const simpT lpnfSimplicity[nfMax] = {
	/* 10 boxed partitions */
/* 0*/	    1,     1,     5,    99,     99,    99,    99,    10,
/* 8*/	   99,    99,
	/* 23 pure partitions */
/*10*/	    5,     5,     5,     5,      5,     5,    99,    99, 
/*18*/	   10,    99,    99,    99,     10,    99,    99,    10,
/*26*/	   99,    10,     5,    10,     99,    10,    99,
	/* 48 singleton partitions */
/*33*/	    1,     1,    10,    99,     99,    99,    99,    99,
/*41*/	   99,    99,    99,    99,     99,    99,    10,    10,
/*49*/	   99,    99,    99,    99,      5,    99,     5,    99,
/*57*/	   99,    99,    99,    99,     99,    99,    99,     5,
/*65*/	   99,     5,    99,    99,     99,    99,    99,    99,
/*73*/	   99,    10,    10,    10,     99,    99,    99,    99,
//	   99,    15,    99,
};



/* provide the normal form for every lifted operation, */
/* as an index into lpnfList[] */
const nfIT lpnf[propMax][optnMax] = {
/*           0  1  2  3   4  5  6  7   8  9  A  B   C  D  E  F */
/*  0 em*/ { 1,10, 2,33,  2,33, 2,33, 11, 0,34, 0, 34, 0,34, 0},
/*  1 un*/ { 0,34, 0,34,  0,34, 0,11, 33, 2,33, 2, 33, 2,10, 1},
/*  2 cr*/ { 1,12, 2,35,  2,35, 2,35, 13, 4,36, 0, 36, 0,36, 0},
/*  3 le*/ { 1, 5, 2,47,  2,48, 2, 6,  7, 8,49, 2, 50, 2, 9, 1},
/*  4 re*/ { 1, 5, 2,48,  2,47, 2, 6,  7, 8,50, 2, 49, 2, 9, 1},
/*  5 lu*/ { 1,62,63,64, 65,66,67,68, 69, 4,70, 0, 71, 0,72, 0},
/*  6 ru*/ { 1,62,65,66, 63,64,67,68, 69, 4,71, 0, 70, 0,72, 0},
/*  7 sy*/ { 1, 1, 2, 2,  2, 2, 1, 1,  1, 1, 2, 2,  2, 2, 1, 1},
/*  8 at*/ { 1,37,24,25, 24,25,38,39, 40, 0,26, 0, 26, 0,41, 0},
/*  9 as*/ { 1,10, 1,10,  1,10, 2,33, 11, 0,11, 0, 11, 0,34, 0},
/* 10 co*/ { 0,34, 0,11,  0,11, 0,11, 33, 2,10, 1, 10, 1,10, 1},
/* 11 tr*/ { 1, 5,27,28, 27,28, 2, 6,  7, 8,29,30, 29,30, 9, 1},
/* 12 ct*/ { 1, 9,30,29, 30,29, 8, 7,  6, 2,28,27, 28,27, 5, 1},
/* 13 s1*/ { 1,16,17,18, 17,18, 2,19, 19, 2,20, 1, 20, 1,16, 1},
/* 14 ir*/ { 1,15, 1,15,  1,15, 1,15, 14, 0,14, 0, 14, 0,14, 0},
/* 15 rf*/ { 0,14, 0,14,  0,14, 0,14, 15, 1,15, 1, 15, 1,15, 1},
/* 16 qr*/ { 1,73, 2,76,  2,76, 2,76, 77, 1,80, 1, 80, 1,80, 1},
/* 17 an*/ { 1,12, 1,12,  1,12, 2,35, 13, 4,13, 4, 13, 4,36, 0},
/* 18 sc*/ { 0,36, 4,13,  4,13, 4,13, 35, 2,12, 1, 12, 1,12, 1},
/* 19 lq*/ { 1,73, 2,74,  2,75, 2,76, 77, 1,78, 1, 79, 1,80, 1},
/* 20 rq*/ { 1,73, 2,75,  2,74, 2,76, 77, 1,79, 1, 78, 1,80, 1},
/* 21 it*/ { 1, 9, 8, 7,  8, 7, 8, 7,  6, 2, 5, 1,  5, 1, 5, 1},
/* 22 s2*/ { 1, 9,21,22, 21,22, 8, 7,  6, 2,23, 1, 23, 1, 5, 1},
/* 23 qt*/ { 1, 1,27,27, 27,27, 1, 1,  1, 1,27,27, 27,27, 1, 1},
/* 24 de*/ { 1,42, 3,31,  3,31,43,44, 45, 1,32, 1, 32, 1,46, 1},
/* 25 ls*/ { 0,51,52,53, 54,55,56,57, 58, 1,59, 1, 60, 1,61, 1},
/* 26 rs*/ { 0,51,54,55, 52,53,56,57, 58, 1,60, 1, 59, 1,61, 1},
};



/* used by eqcChain[][] below, see there */
static const struct _liftedProp eqcChainBuf[290] = {
/*                0      1      2      3       4      5      6      7 */
/*   0:      */	___END,
/*   1: 3,an */ {1,an},{3,an},{5,an},___END,
/*   5: 7,an */ {7,an},___END,
/*   7: C,an */ {8,an},{A,an},{C,an},___END,
/*  11: 9,an */ {9,an},{9,lu},{B,an},{D,an}, ___END,
/*  16: E,an */ {E,an},___END,
/*  18: 3,as */ {1,as},{3,as},{5,as},___END,
/*  22: 7,as */ {7,as},___END,
/*  24: C,as */ {8,as},{A,as},{C,as},___END,
/*  28: E,as */ {E,as},___END,
/*  30: 1,at */ {1,at},___END,
/*  32: 2,at */ {2,at},{4,at},___END,
/*  35: 3,at */ {3,at},{5,at},___END,
/*  38: 6,at */ {6,at},___END,
/*  40: 7,at */ {7,at},___END,
/*  42: 8,at */ {8,at},___END,
/*  44: C,at */ {A,at},{C,at},___END,
/*  47: E,at */ {E,at},___END,
/*  49: 1,de */ {1,de},___END,
/*  51: 2,de */ {2,de},{4,de},___END,
/*  54: 3,de */ {3,de},{5,de},___END,
/*  57: 6,de */ {6,de},___END,
/*  59: 7,de */ {7,de},___END,
/*  61: 8,de */ {8,de},___END,
/*  63: C,de */ {A,de},{C,de},___END,
/*  66: E,de */ {E,de},___END,
/*  68: 3,le */ {3,le},___END,
/*  70: 5,le */ {5,le},___END,
/*  72: A,le */ {A,le},___END,
/*  74: C,le */ {C,le},___END,
/*  76: 1,lq */ {1,lq},___END,
/*  78: 3,lq */ {3,lq},___END,
/*  80: 5,lq */ {5,lq},___END,
/*  82: 7,lq */ {7,lq},___END,
/*  84: 8,lq */ {8,lq},___END,
/*  86: A,lq */ {A,lq},___END,
/*  88: E,lq */ {E,lq},___END,
/*  90: C,lq */ {C,lq},___END,
/*  92: 1,ls */ {1,ls},___END,
/*  94: 2,ls */ {2,ls},___END,
/*  96: 3,ls */ {3,ls},___END,
/*  98: 4,ls */ {4,ls},___END,
/* 100: 5,ls */ {5,ls},___END,
/* 102: 6,ls */ {6,ls},___END,
/* 104: 7,ls */ {7,ls},___END,
/* 106: 8,ls */ {8,ls},___END,
/* 108: A,ls */ {A,ls},___END,
/* 110: E,ls */ {E,ls},___END,
/* 112: C,ls */ {C,ls},___END,
/* 114: 1,lu */ {1,lu},___END,
/* 116: 2,lu */ {2,lu},___END,
/* 118: 3,lu */ {3,lu},___END,
/* 120: 4,lu */ {4,lu},___END,
/* 122: 5,lu */ {5,lu},___END,
/* 124: 6,lu */ {6,lu},___END,
/* 126: 7,lu */ {7,lu},___END,
/* 128: 8,lu */ {8,lu},___END,
/* 130: A,lu */ {A,lu},___END,
/* 132: E,lu */ {E,lu},___END,
/* 134: C,lu */ {C,lu},___END,
/* 136: 0,rf */ {0,ls},{0,rf},{2,rf},{4,rf}, {6,rf},{9,as},{9,at},{B,as},
/* 144       */ {B,at},{B,lu},{D,as},{D,at}, {D,lu},{F,an},{F,as},{F,at},
/* 152       */ {F,lu},___END,
/* 154: 3,rf */ {1,rf},{3,rf},{5,rf},{7,rf}, ___END,
/* 159: C,rf */ {8,rf},{A,rf},{E,rf},{C,rf}, ___END,
/* 164: 1,s1 */ {1,s1},{E,s1},___END,
/* 167: 2,s1 */ {2,s1},{4,s1},___END,
/* 170: 3,s1 */ {3,s1},{5,s1},___END,
/* 173: 7,s1 */ {7,s1},{8,s1},___END,
/* 176: C,s1 */ {A,s1},{C,s1},___END,
/* 179: 2,s2 */ {2,s2},{4,s2},___END,
/* 182: 3,s2 */ {3,s2},{5,s2},___END,
/* 185: C,s2 */ {A,s2},{C,s2},___END,
/* 188: 0,sy */ {0,an},{0,as},{0,at},{0,de}, {0,le},{0,lq},{0,lu},{0,s1},
/* 196       */ {0,s2},{0,sy},{0,tr},{1,sy}, {2,an},{2,as},{4,an},{4,as},
/* 204       */ {6,sy},{7,sy},{8,sy},{9,de}, {9,lq},{9,ls},{9,rf},{9,sy},
/* 212       */ {B,de},{B,lq},{B,ls},{B,rf}, {B,s1},{B,s2},{D,de},{D,lq},
/* 220       */ {D,ls},{D,rf},{D,s1},{D,s2}, {E,sy},{F,de},{F,le},{F,lq},
/* 228       */ {F,ls},{F,rf},{F,s1},{F,s2}, {F,sy},{F,tr},___END,
/* 235: 3,sy */ {2,le},{2,lq},{2,sy},{3,sy}, {4,le},{4,lq},{4,sy},{5,sy},
/* 243       */ {6,an},{6,as},{6,le},{6,lq}, {6,s1},{6,tr},{9,s1},{9,s2},
/* 251       */ {A,sy},{B,le},{B,sy},{D,le}, {D,sy},{C,sy},___END,
/* 258: 1,tr */ {1,le},{1,tr},{E,s2},___END,
/* 262: E,tr */ {1,s2},{E,le},{E,tr},___END,
/* 266: 2,tr */ {2,tr},{4,tr},___END,
/* 269: 3,tr */ {3,tr},{5,tr},___END,
/* 272: 9,tr */ {6,s2},{9,le},{9,tr},___END,
/* 276: 7,tr */ {7,le},{7,tr},{8,s2},___END,
/* 280: 8,tr */ {7,s2},{8,le},{8,tr},___END,
/* 284: C,tr */ {A,tr},{C,tr},___END,
/* 287: D,tr */ {B,tr},{D,tr},___END,
/* 290 */
/*                0      1      2      3       4      5      6      7 */
};



#define X			eqcChainBuf

/* provide the equivalence class */
/* (as a {optnMax,propMax}-terminated list) */
/* for every lifted operation */
const struct _liftedProp * const eqcChain[propMax][optnMax] = {
/*           0     1     2     3      4     5     6     7 */
/*           8     9     A     B      C     D     E     F */
/*  0 em*/ {X+188,X+ 18,X+235,X+ 22, X+235,X+ 22,X+235,X+ 22,
	    X+ 24,X+136,X+ 28,X+136, X+ 28,X+136,X+ 28,X+136},
/*  1 un*/ {X+136,X+ 28,X+136,X+ 28, X+136,X+ 28,X+136,X+ 24,
	    X+ 22,X+235,X+ 22,X+235, X+ 22,X+235,X+ 18,X+188},
/*  2 cr*/ {X+188,X+  1,X+235,X+  5, X+235,X+  5,X+235,X+  5,
	    X+  7,X+ 11,X+ 16,X+136, X+ 16,X+136,X+ 16,X+136},
/*  3 le*/ {X+188,X+258,X+235,X+ 68, X+235,X+ 70,X+235,X+276,
	    X+280,X+272,X+ 72,X+235, X+ 74,X+235,X+262,X+188},
/*  4 re*/ {X+188,X+258,X+235,X+ 70, X+235,X+ 68,X+235,X+276,
	    X+280,X+272,X+ 74,X+235, X+ 72,X+235,X+262,X+188},
/*  5 lu*/ {X+188,X+114,X+116,X+118, X+120,X+122,X+124,X+126,
	    X+128,X+ 11,X+130,X+136, X+134,X+136,X+132,X+136},
/*  6 ru*/ {X+188,X+114,X+120,X+122, X+116,X+118,X+124,X+126,
	    X+128,X+ 11,X+134,X+136, X+130,X+136,X+132,X+136},
/*  7 sy*/ {X+188,X+188,X+235,X+235, X+235,X+235,X+188,X+188,
	    X+188,X+188,X+235,X+235, X+235,X+235,X+188,X+188},
/*  8 at*/ {X+188,X+ 30,X+ 32,X+ 35, X+ 32,X+ 35,X+ 38,X+ 40,
	    X+ 42,X+136,X+ 44,X+136, X+ 44,X+136,X+ 47,X+136},
/*  9 as*/ {X+188,X+ 18,X+188,X+ 18, X+188,X+ 18,X+235,X+ 22,
	    X+ 24,X+136,X+ 24,X+136, X+ 24,X+136,X+ 28,X+136},
/* 10 co*/ {X+136,X+ 28,X+136,X+ 24, X+136,X+ 24,X+136,X+ 24,
	    X+ 22,X+235,X+ 18,X+188, X+ 18,X+188,X+ 18,X+188},
/* 11 tr*/ {X+188,X+258,X+266,X+269, X+266,X+269,X+235,X+276,
	    X+280,X+272,X+284,X+287, X+284,X+287,X+262,X+188},
/* 12 ct*/ {X+188,X+262,X+287,X+284, X+287,X+284,X+272,X+280,
	    X+276,X+235,X+269,X+266, X+269,X+266,X+258,X+188},
/* 13 s1*/ {X+188,X+164,X+167,X+170, X+167,X+170,X+235,X+173,
	    X+173,X+235,X+176,X+188, X+176,X+188,X+164,X+188},
/* 14 ir*/ {X+188,X+159,X+188,X+159, X+188,X+159,X+188,X+159,
	    X+154,X+136,X+154,X+136, X+154,X+136,X+154,X+136},
/* 15 rf*/ {X+136,X+154,X+136,X+154, X+136,X+154,X+136,X+154,
	    X+159,X+188,X+159,X+188, X+159,X+188,X+159,X+188},
/* 16 qr*/ {X+188,X+ 76,X+235,X+ 82, X+235,X+ 82,X+235,X+ 82,
	    X+ 84,X+188,X+ 88,X+188, X+ 88,X+188,X+ 88,X+188},
/* 17 an*/ {X+188,X+  1,X+188,X+  1, X+188,X+  1,X+235,X+  5,
	    X+  7,X+ 11,X+  7,X+ 11, X+  7,X+ 11,X+ 16,X+136},
/* 18 sc*/ {X+136,X+ 16,X+ 11,X+  7, X+ 11,X+  7,X+ 11,X+  7,
	    X+  5,X+235,X+  1,X+188, X+  1,X+188,X+  1,X+188},
/* 19 lq*/ {X+188,X+ 76,X+235,X+ 78, X+235,X+ 80,X+235,X+ 82,
	    X+ 84,X+188,X+ 86,X+188, X+ 90,X+188,X+ 88,X+188},
/* 20 rq*/ {X+188,X+ 76,X+235,X+ 80, X+235,X+ 78,X+235,X+ 82,
	    X+ 84,X+188,X+ 90,X+188, X+ 86,X+188,X+ 88,X+188},
/* 21 it*/ {X+188,X+262,X+272,X+280, X+272,X+280,X+272,X+280,
	    X+276,X+235,X+258,X+188, X+258,X+188,X+258,X+188},
/* 22 s2*/ {X+188,X+262,X+179,X+182, X+179,X+182,X+272,X+280,
	    X+276,X+235,X+185,X+188, X+185,X+188,X+258,X+188},
/* 23 qt*/ {X+188,X+188,X+266,X+266, X+266,X+266,X+188,X+188,
	    X+188,X+188,X+266,X+266, X+266,X+266,X+188,X+188},
/* 24 de*/ {X+188,X+ 49,X+ 51,X+ 54, X+ 51,X+ 54,X+ 57,X+ 59,
	    X+ 61,X+188,X+ 63,X+188, X+ 63,X+188,X+ 66,X+188},
/* 25 ls*/ {X+136,X+ 92,X+ 94,X+ 96, X+ 98,X+100,X+102,X+104,
	    X+106,X+188,X+108,X+188, X+112,X+188,X+110,X+188},
/* 26 rs*/ {X+136,X+ 92,X+ 98,X+100, X+ 94,X+ 96,X+102,X+104,
	    X+106,X+188,X+112,X+188, X+108,X+188,X+110,X+188},
};

#undef X



/* R^(compose[p][q]) = R^(p*q) = (R^q)^p */
const optnT compose[optnMax][optnMax] = {
/*     0 1 2 3  4 5 6 7  8 9 A B  C D E F */
/*0*/ {0,0,0,0, 0,0,0,0, 0,0,0,0, 0,0,0,0},
/*1*/ {0,1,0,1, 0,1,6,7, 8,9,8,9, 8,9,E,F},
/*2*/ {0,0,2,2, 4,4,0,0, 0,0,2,2, 4,4,0,0},
/*3*/ {0,1,2,3, 4,5,6,7, 8,9,A,B, C,D,E,F},
/*4*/ {0,0,4,4, 2,2,0,0, 0,0,4,4, 2,2,0,0},
/*5*/ {0,1,4,5, 2,3,6,7, 8,9,C,D, A,B,E,F},
/*6*/ {0,0,6,6, 6,6,0,0, 0,0,6,6, 6,6,0,0},
/*7*/ {0,1,6,7, 6,7,6,7, 8,9,E,F, E,F,E,F},
/*8*/ {F,E,9,8, 9,8,9,8, 7,6,1,0, 1,0,1,0},
/*9*/ {F,F,9,9, 9,9,F,F, F,F,9,9, 9,9,F,F},
/*A*/ {F,E,B,A, D,C,9,8, 7,6,3,2, 5,4,1,0},
/*B*/ {F,F,B,B, D,D,F,F, F,F,B,B, D,D,F,F},
/*C*/ {F,E,D,C, B,A,9,8, 7,6,5,4, 3,2,1,0},
/*D*/ {F,F,D,D, B,B,F,F, F,F,D,D, B,B,F,F},
/*E*/ {F,E,F,E, F,E,9,8, 7,6,7,6, 7,6,1,0},
/*F*/ {F,F,F,F, F,F,F,F, F,F,F,F, F,F,F,F},
};



#define _	optnMax

static const optnT composeRgFactorsBuf[56] = {
/*		0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 */
/* 0: 0,F*/	0,1,2,3,4,5,6,7,8,9,A,B,C,D,E,F,_,
/*17: 1,E*/	1,3,5,A,C,E,_,
/*24: 2,4,B,D*/	2,3,4,5,A,B,C,D,_,
/*33: 3,5,A,C*/	3,5,A,C,_,
/*38: 6,9*/	2,3,4,5,6,9,A,B,C,D,_,
/*49: 7,8*/	3,5,7,8,A,C,_,
/*56: */
};

#undef _



/* for each p, gives an optnMax-terminated list of its right factors, */
/* i.e. of all r such that p' * r = p for some p' */
const optnT * const composeRgFactors[optnMax] = {
/*0*/	&composeRgFactorsBuf[ 0],
/*1*/	&composeRgFactorsBuf[17],
/*2*/	&composeRgFactorsBuf[24],
/*3*/	&composeRgFactorsBuf[33],
/*4*/	&composeRgFactorsBuf[24],
/*5*/	&composeRgFactorsBuf[33],
/*6*/	&composeRgFactorsBuf[38],
/*7*/	&composeRgFactorsBuf[49],
/*8*/	&composeRgFactorsBuf[49],
/*9*/	&composeRgFactorsBuf[38],
/*A*/	&composeRgFactorsBuf[33],
/*B*/	&composeRgFactorsBuf[24],
/*C*/	&composeRgFactorsBuf[33],
/*D*/	&composeRgFactorsBuf[24],
/*E*/	&composeRgFactorsBuf[17],
/*F*/	&composeRgFactorsBuf[ 0],
};



/* monotonicity/antitonicity information for each basic property */
const monoT mono[propMax] = {
/*  0 em*/	mAnti,
/*  1 un*/			mMono,
/*  2 cr*/	mAnti,
/*  3 le*/		mNone,
/*  4 re*/			mMono,
/*  5 lu*/	mAnti,
/*  6 ru*/	mAnti,
/*  7 sy*/		mNone,
/*  8 at*/	mAnti,
/*  9 as*/	mAnti,
/* 10 co*/			mMono,
/* 11 tr*/		mNone,
/* 12 ct*/		mNone,
/* 13 s1*/		mNone,
/* 14 ir*/	mAnti,
/* 15 rf*/		mNone,
/* 16 qr*/		mNone,
/* 17 an*/	mAnti,
/* 18 sc*/			mMono,
/* 19 lq*/		mNone,
/* 20 rq*/		mNone,
/* 21 it*/		mNone,
/* 22 s2*/		mNone,
/* 23 qt*/		mNone,
/* 24 de*/		mNone,
/* 25 ls*/			mMono,
/* 26 rs*/			mMono,
};



/* used by optnMono[][] below, see there */
static const optnT optnMonoBuf[194] = {
/*		0  1  2  3  4  5  6  7  8  9  0  1  2  3  4  5  6 */
/* supersets: */
/*  0 0*/	0, 1, 2, 3, 4, 5, 6, 7, 8, 9, A, B, C, D, E, F, optnMax,
/* 17 1*/	1, 3, 5, 7, 9, B, D, F, optnMax,
/* 26 2*/	2, 3, 6, 7, A, B, E, F, optnMax,
/* 35 3*/	3, 7, B, F, optnMax,
/* 40 4*/	4, 5, 6, 7, C, D, E, F, optnMax,
/* 49 5*/	5, 7, D, F, optnMax,
/* 54 6*/	6, 7, E, F, optnMax,
/* 59 7*/	7, F, optnMax,
/* 62 8*/	8, 9, A, B, C, D, E, F, optnMax,
/* 71 9*/	9, B, D, F, optnMax,
/* 76 A*/	A, B, E, F, optnMax,
/* 81 B*/	B, F, optnMax,
/* 84 C*/	C, D, E, F, optnMax,
/* 89 D*/	D, F, optnMax,
/* 92 E*/	E, F, optnMax,
/* 95 F*/	F, optnMax,
/* subsets: */
/* 97 0*/	0, optnMax,
/* 99 1*/	0, 1, optnMax,
/*102 2*/	0, 2, optnMax,
/*105 3*/	0, 1, 2, 3, optnMax,
/*110 4*/	0, 4, optnMax,
/*113 5*/	0, 1, 4, 5, optnMax,
/*118 6*/	0, 2, 4, 6, optnMax,
/*123 7*/	0, 1, 2, 3, 4, 5, 6, 7, optnMax,
/*132 8*/	0, 8, optnMax,
/*135 9*/	0, 1, 8, 9, optnMax,
/*140 A*/	0, 2, 8, A, optnMax,
/*145 B*/	0, 1, 2, 3, 8, 9, A, B, optnMax,
/*154 C*/	0, 4, 8, C, optnMax,
/*159 D*/	0, 1, 4, 5, 8, 9, C, D, optnMax,
/*168 E*/	0, 2, 4, 6, 8, A, C, E, optnMax,
/*177 F*/	0, 1, 2, 3, 4, 5, 6, 7, 8, 9, A, B, C, D, E, F, optnMax
/*194*/
};



#define X	optnMonoBuf

/* optnMono[OPTN][MONO] yields a pointer to an optnMax-terminated list */
/* of all operators that can be substitued for OPTN */
/* when its property satisfies MONO. */
/* For example, */
/* I-co implies 3-co, hence also 3-co ==> 3-rf implies I-co ==> 3-rf, */
/* for I in {0,1,2}, */
/* since co is monotonic, */
/* and optnMono[3][mMono] points to the list {0, 1, 2, optnMax}. */
const optnT * const optnMono[optnMax][monoMax] = {
/*       mNone   mMono  mAnti */
/*               sub    sup   */
/*0*/	{ X+ 97, X+ 97, X+ 0},
/*1*/	{ X+100, X+ 99, X+17},
/*2*/	{ X+103, X+102, X+26},
/*3*/	{ X+108, X+105, X+35},
/*4*/	{ X+111, X+110, X+40},
/*5*/	{ X+116, X+113, X+49},
/*6*/	{ X+121, X+118, X+54},
/*7*/	{ X+130, X+123, X+59},
/*8*/	{ X+133, X+132, X+62},
/*9*/	{ X+138, X+135, X+71},
/*A*/	{ X+143, X+140, X+76},
/*B*/	{ X+152, X+145, X+81},
/*C*/	{ X+157, X+154, X+84},
/*D*/	{ X+166, X+159, X+89},
/*E*/	{ X+175, X+168, X+92},
/*F*/	{ X+192, X+177, X+95}
};

#undef X



#undef as
#undef an
#undef at
#undef cr
#undef co
#undef de
#undef it
#undef ir
#undef le
#undef lq
#undef ls
#undef lu
#undef qr
#undef qt
#undef rf
#undef re
#undef rq
#undef rs
#undef ru
#undef sc
#undef s1
#undef s2
#undef sy
#undef tr

#undef A
#undef B
#undef C
#undef D
#undef E
#undef F

#undef ___END



==> anc/lpImplicationsTables.intf <==
#ifndef lpImplicationsTables_intf
#define lpImplicationsTables_intf


extern const struct _liftedProp lpnfList[nfMax+1];
extern const nfIT lpnf[propMax][optnMax];
extern const struct _liftedProp * const eqcChain[propMax][optnMax];
extern const optnT compose[optnMax][optnMax];
extern const optnT * const composeRgFactors[optnMax];

extern const monoT mono[propMax];
extern const optnT * const optnMono[optnMax][monoMax];
extern const struct _liftedProp antiLaw[];
extern const simpT lpnfSimplicity[nfMax];



#endif


==> anc/lpImplicationsWeight.c <==

#include "nonprominentProperties.h"
#include "lpImplicationsWeight.intf"
#include "lpImplicationsTables.intf"

/* Define a mapping i,j,k --> wg such that a law i&j==>k is accepted */
/* to be proven by drawConclusions...() iff only weights smaller than */
/* that of i,j,k were used. */
/* This serves to reject cyclic proofs. */
wgT join3nf(
    nfIT i,
    nfIT j,
    nfIT k)
{
    const simpT * const s = &lpnfSimplicity[0];
    wgT const malus = ( i == j ?   0 + s[i] + s[k] 
	              : k == 0 ? 100 + s[i] + s[j] 
	              :          200 + s[i] + s[j] + s[k]
		      );

    /* experimenting with different proof orders */
    return (malus << 21) + (

    /* optimizing readability of axioms */

    //180 true impls from 000
    //181 list files from 180/aaa_Jki_36: 320
    //182 list files from 181/aaa_jkI_17: 285
    //183 list files from 182/aaa_ijK_72: 265
    //184 list files from 183/aaa_Ikj_63: 256
    //185 list files from 184/aaa_Jik_45: 253
    //186 list files from 185/aaa_jKi_13: 252 manual
    //187 validation

    /* current proof order */
    (i<<14)^(k<<7)^((j^0x04)<<0)

    );    
}



==> anc/lpImplicationsWeight.intf <==
#ifndef lpImplicationsWeight_intf
#define lpImplicationsWeight_intf

extern wgT join3nf(nfIT,nfIT,nfIT);

#endif


==> anc/lpNames.c <==

#include "nonprominentProperties.h"
#include "lpNames.intf"
#include "lpImplicationsTables.intf"



/* ***************************************************************** */
/* ***** human-readable names of lifted properties **************@@* */
/* ***************************************************************** */



/* abbreviations for properties */
const char *propAbbr[propMax] = {
/* 0*/	"Empty",
/* 1*/	"Univ",
/* 2*/	"CoRefl",
/* 3*/	"LfEucl",
/* 4*/	"RgEucl",
/* 5*/	"LfUnique",
/* 6*/	"RgUnique",
/* 7*/	"Sym",
/* 8*/	"AntiTrans",
/* 9*/	"ASym",
/*10*/	"Connex",
/*11*/	"Trans",
/*12*/	"CoTrans",
/*13*/	"SemiOrd1",
/*14*/	"Irrefl",
/*15*/	"Refl",
/*16*/	"QuasiRefl",
/*17*/	"AntiSym",
/*18*/	"SemiConnex",
/*19*/	"LfQuasiRefl",
/*20*/	"RgQuasiRefl",
/*21*/	"IncTrans",
/*22*/	"SemiOrd2",
/*23*/	"QuasiTrans",
/*24*/	"Dense",
/*25*/	"LfSerial",
/*26*/	"RgSerial",
/*27*/	//"VacTrans",
};

/* codes for properties */
const char *propCode[propMax] = {
/* 0*/	"em",
/* 1*/	"un",
/* 2*/	"cr",
/* 3*/	"le",
/* 4*/	"re",
/* 5*/	"lu",
/* 6*/	"ru",
/* 7*/	"sy",
/* 8*/	"at",
/* 9*/	"as",
/*10*/	"co",
/*11*/	"tr",
/*12*/	"ct",
/*13*/	"s1",
/*14*/	"ir",
/*15*/	"rf",
/*16*/	"qr",
/*17*/	"an",
/*18*/	"sc",
/*19*/	"lq",
/*20*/	"rq",
/*21*/	"it",
/*22*/	"s2",
/*23*/	"qt",
/*24*/	"de",
/*25*/	"ls",
/*26*/	"rs",
/*27*/	//    "vt",
};



/* convert the given string into a property */
inline propT string2prop(
    const char *code)
{
    propT prop;

    /* try abbreviations */
    for (prop=0; prop<propMax; ++prop)
	if (strcasecmp(code,propAbbr[prop]) == 0)
	    return prop;
    /* try 2-character codes */
    for (prop=0; prop<propMax; ++prop)
	if (strcasecmp(code,propCode[prop]) == 0)
	    return prop;
    /* fail */
    return propMax;
}



/* read a lifted property from file (fd), */
/* syntax: " [ DIGIT- ] BASEPROP ", */
/* 2-char codes as well as abbreviations are accepted */
inline bool readLiftedProp(
    FILE *fd,
    optnT *optn,
    propT *prop)
{
    char buf[32];
    const char *propS;

    buf[1] = '\0';
    int const r1 = fscanf(fd," %31s",buf);
    if (r1 == EOF)
	return false;
    if (buf[1] == '-') {
	if ('0' <= buf[0] && buf[0] <= '9') {
	    *optn = buf[0] - '0';
	} else if ('A' <= buf[0] && buf[0] <= 'F') {
	    *optn = buf[0] - 'A' + 10;
	} else if ('a' <= buf[0] && buf[0] <= 'f') {
	    *optn = buf[0] - 'a' + 10;
	} else {
	    fprintf(stderr,"illegal operation '%c'\n",buf[0]);
	    return false;
	}
	propS = &buf[2];
    } else {
	*optn = 3;
	propS = &buf[0];
    }
    *prop = string2prop(propS);
    if (*prop != propMax)
	return true;
    fprintf(stderr,"unknown property code/abbr '%s'\n",propS);
    return false;
}



/* read a 3-implication of lifted properties from (fd) into nf[], */
/* mark in inNf[] those literals that are in normal form */
inline bool readImplication(
    FILE *fd,
    nfIT nf[3],
    bool inNf[3])
{
    int n;
    optnT optn;
    propT prop;


    for (n=0; n<3; ++n) {
	if (! readLiftedProp(fd,&optn,&prop))
	    return false;
	nf[n] = lpnf[prop][optn];
	const struct _liftedProp * const lpI = &lpnfList[nf[n]];
	inNf[n] = (lpI->prop == prop && lpI->optn == optn);
    }
    return true;
}




==> anc/lpNames.intf <==
#ifndef lpNames_intf
#define lpNames_intf

extern __inline_intf__ bool readLiftedProp(FILE*,optnT*,propT*);
extern __inline_intf__ bool readImplication(FILE*,nfIT[3],bool[3]);
extern __inline_intf__ propT string2prop(const char*);

extern const char *propAbbr[propMax];
extern const char *propCode[propMax];


#endif


==> anc/lpPrint.c <==

#include "nonprominentProperties.h"
#include "lpImplicationsTables.intf"
#include "lpPrint.intf"


/* ***************************************************************** */
/* ***** lemma output *******************************************@@* */
/* ***************************************************************** */



/* print the lifted property (lp) to file (fd), */
/* using the naming scheme propName[] */
inline void printLp(
    FILE *fd,
    const char *propName[propMax],
    const struct _liftedProp *lp)
{
    fprintf(fd,"%X-%s",lp->optn,propName[lp->prop]);
}



/* print the normal form (nf) to file (fd), */
/* using the naming scheme propName[] */
inline void printNf(
    FILE *fd,
    const char *propName[propMax],
    nfIT nf)
{
    printLp(fd,propName,&lpnfList[nf]);
}



/* print the 3-implication of lifted properties to file (fd), */
/* using the naming scheme propName[] */
inline void printLpImpl(
    FILE *fd,
    const char *propName[propMax],
    const struct _liftedProp *il,
    const struct _liftedProp *jl,
    const struct _liftedProp *kl)
{
//    if (il == &lpnfList[1]) {
//	printLp(fd,propName,jl);
//    } else if (jl == &lpnfList[1] || jl == il) {
//	printLp(fd,propName,il);
//    } else {
	printLp(fd,propName,il);
	fprintf(fd," ");
	printLp(fd,propName,jl);
//    }
    fprintf(fd," ==> ");
    printLp(fd,propName,kl);
}



/* print the 3-implication of normal forms to file (fd), */
/* using the naming scheme propName[] */
inline void printNfImpl(
    FILE *fd,
    const char *propName[propMax],
    nfIT i,
    nfIT j,
    nfIT k)
{
    printLpImpl(fd,propName,&lpnfList[i],&lpnfList[j],&lpnfList[k]);
    //fprintf(fd,"{");
    //printNfImplCode(fd,i,j,k);
    //fprintf(fd,"}");
}



==> anc/lpPrint.intf <==
#ifndef lpPrint_intf
#define lpPrint_intf

extern __inline_intf__ void printLp(FILE*,const char*[propMax],const struct _liftedProp*);
extern __inline_intf__ void printNf(FILE*,const char*[propMax],nfIT);
extern __inline_intf__ void printLpImpl(FILE*,const char*[propMax],const struct _liftedProp*,const struct _liftedProp*,const struct _liftedProp*);
extern __inline_intf__ void printNfImpl(FILE*,const char*[propMax],nfIT,nfIT,nfIT);

#endif


==> anc/main.c <==

/*
 * 9.4.18 jb
 */



#include "nonprominentProperties.h"
#include "main.intf"
#include "relEnum.intf"
#include "lpEquivalences.intf"
#include "lpImplications.intf"
#include "qmc.intf"
#include "properties.intf"
#include "relation.intf"



/* ***************************************************************** */
/* ***** color output *******************************************@@* */
/* ***************************************************************** */



static bool colorOutput;



inline void setColor(
    FILE *fd,
    const char *c)
{
    if (colorOutput)
	fprintf(fd,"[%sm",c);
}


	
/* ***************************************************************** */
/* ***** timing statistics **************************************@@* */
/* ***************************************************************** */



static time_t startTime;

inline void printElapsedTime(
    FILE *fd)
{
    time_t const now = time(NULL);
    fprintf(fd,"# Time %5ld: ",now-startTime);
}



// TODO show progress also when in qmc()
static void showProgress(
    int signum)
{
    printElapsedTime(stdout);
    printf("# SIGNAL %d, ",signum);
    //printf("card %d, ",card);
    printGroups();
    fflush(stdout);
}



/* ***************************************************************** */
/* ***** main ***************************************************@@* */
/* ***************************************************************** */



static inline void printUsage(void)
{
    printf(
"Usage:\n"
"nonprominentProperties "

"[-computeLawsQmc]"
" "
"[-computeLpEqns]"
" \\\n\t\t"
"[-checkEqcs]"
" "
"[-checkNfConsistency]"
" "
"[-color]"
" \\\n\t\t"
"[-lpImpl LI_CMDS...]"
" "
" \\\n\t\t"
"[-checkRep NR]"
" "
"[-checkOther NR]"
" \\\n\t\t"
"[-findLemmaCtrExm CODE]"
" \\\n\t\t"
"[-findRels [!] OPTN PROP [!] OPTN PROP ...]"
"\n"

"Possible LI_CMDS:"
"\n\t\t"
"init"
", "
"load FILE"
", "
"save FILE"
", "
"setTrue FILE WG"
", "
"setFalse FILE WG"
",\n\t\t"
"list FILE TRUTH ORIGIN"
", "
"deductiveClosure"
", "
"prove FILE"
",\n\t\t"
"resolve FILE FILE"
", "
"tellProps[C]"
", "
"seeProps[C]"
",\n\t\t"
"diffProps"
", "
"compute1"
", "
"compute2"
",\n\t\t"
"epOpt OPTIONS"
", "
"reportHd"
", "
"statistics"
", "
"db"
"\n"

    );
}



int main(
    int argc,
    const char * const argv[argc])
{
    int c;
    int i;

    startTime = time(NULL);
    signal(SIGTERM,showProgress);
    printf("\n");
    printElapsedTime(stdout);
    printf("Starting execution, card=%d\n",card);
    colorOutput = true;
    for (i=1; i<argc; ++i) {
	printElapsedTime(stdout);
	printf("Option %s\n",argv[i]);
	if (strcmp(argv[i],"-computeLawsQmc") == 0) {
	    computeLawsQmc();
	} else if (strcmp(argv[i],"-computeLpEqns") == 0) {
	    computeLpEqns();
	} else if (strcmp(argv[i],"-lpImpl") == 0) {
	    adminLpImpls(argc-i,&argv[i]);
	    break;
	} else if (strcmp(argv[i],"-checkNfConsistency") == 0) {
	    checkNfConsistency();
	} else if (strcmp(argv[i],"-checkEqcs") == 0) {
	    checkEqcs();
	} else if (strcmp(argv[i],"-checkRep") == 0) {
	    sscanf(argv[i+1]," %d",&c);
	    checkRep(c);
	    i += 1;
	} else if (strcmp(argv[i],"-checkOther") == 0) {
	    sscanf(argv[i+1]," %d",&c);
	    checkOther(c);
	    i += 1;
	} else if (strcmp(argv[i],"-findRels") == 0) {
	    /* search for relations satisfying the given properties */
	    findRels(argc-i-1,&argv[i+1]);
	    break;
	} else if (strcmp(argv[i],"-findLemmaCtrExm") == 0) {
	    /* search for counter-example relations for the given impl */
	    findLemmaCodeCtrExm(argv[i+1]);
	    i += 1;
	} else if (strcmp(argv[i],"-computeGpNeeded") == 0) {
	    computeGpNeeded();
	} else if (strcmp(argv[i],"-test") == 0) {
	    test_lpImplications();
	} else if (strcmp(argv[i],"-color") == 0) {
	    colorOutput = ! colorOutput;
	} else if (strcmp(argv[i],"-h") == 0) {
	    printUsage();
	    break;
	} else {
	    printUsage();
	    printf("illegal option '%s'\n",argv[i]);
	    break;
	}
    }
    printElapsedTime(stdout);
    printf("Execution finished\n");
    printf("\n");
    return 0;
}




==> anc/main.intf <==
#ifndef main_intf
#define main_intf


extern __inline_intf__ void printElapsedTime(FILE*);
extern __inline_intf__ void setColor(FILE*,const char*);


#endif


==> anc/nonprominentProperties.h <==

/*
 * 9.4.18 jb
 */

// cc -Wall -O9 nonprominentProperties.c -o nonprominentProperties

#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include <signal.h>
#include <string.h>
#include <ctype.h>
#include "debug.h"

#define __inline_intf__	/*inline*/

//#define __const2__	/* const */
#define __const2__	const

#ifndef cfrTypecheck
#define abstypedef	typedef
#endif


typedef unsigned char uchar;
typedef unsigned long long int ullong;

abstypedef int bool;
#define true		((bool)1)
#define false		((bool)0)




/* uncomment to print debugging output for property tests */
//#define db(x)		x

/* uncomment to suppress debugging output for property tests */
#define db(x)


/* declare function (fct) to have attributes (atr) */
#define __attr__(atr,fct)	fct __attribute__ (atr); fct



/* cardinality of the universe set */
#define CARD_CPP	5	/* no type cast allowed here */

#define card		((elemT)CARD_CPP)



abstypedef int elemT;		/* member of the universe set */
abstypedef int allRowsIT;	/* index into allRows[] */



abstypedef uint optnT;		/* unary operation on relations */

#define optnMax			((optnT)16)



abstypedef int propT;		/* relation property */

#define pEmpty		((propT) 0)
#define pUniv		((propT) 1)
#define pCoRefl		((propT) 2)
#define pLfEucl		((propT) 3)
#define pRgEucl		((propT) 4)
#define pLfUnique	((propT) 5)
#define pRgUnique	((propT) 6)
#define pSym		((propT) 7)
#define pAntiTrans	((propT) 8)
#define pASym		((propT) 9)
#define pConnex		((propT)10)
#define pTrans		((propT)11)
#define pCoTrans	((propT)12)
#define pSemiOrd1	((propT)13)
#define pIrrefl		((propT)14)
#define pRefl		((propT)15)
#define pQuasiRefl	((propT)16)
#define pAntiSym	((propT)17)
#define pSemiConnex	((propT)18)
#define pLfQuasiRefl	((propT)19)
#define pRgQuasiRefl	((propT)20)
#define pIncTrans	((propT)21)
#define pSemiOrd2	((propT)22)
#define pQuasiTrans	((propT)23)
#define pDense		((propT)24)
#define pLfSerial	((propT)25)
#define pRgSerial	((propT)26)
//#define pVacTrans	((propT)27)

#define propMax		((propT)27)



/* used in Quine-McCluskey procedure on basic properties */
abstypedef long countT;		/* relation count */
abstypedef ullong combT;	/* combination of relation properties */
abstypedef int levelT;		/* number of do-care bits */

#define combMax		((combT)(1<<propMax))



/* lifted property */
struct _liftedProp {
    optnT optn;			/* boolean operation */
    propT prop;			/* basic property */
};



/* partition member for extensional equivalence computation */
struct _partMem {
    struct _liftedProp lp;
    countT trueCnt;		/* number of relations yielding true */
    countT falseCnt;
    struct _partMem *nextMem;	/* next member of same partition */
    struct _partMem *nextPart;	/* next partition */
};



abstypedef int monoT;		/* monotonicity */

#define mNone			((monoT)0)
#define mMono			((monoT)1)
#define mAnti			((monoT)2)

#define monoMax			((monoT)3)



/* normal for of 3-implication, index into lpnfList[] */
abstypedef int nfIT;		

#define nfMax			((nfIT)81)



/* knowledge status of 3-implication */
abstypedef uchar lawFT;

#define lfUnknown		((lawFT)0x00)	/* unknown */
#define lfTrue			((lawFT)0x01)	/* true */
#define lfFalse			((lawFT)0x02)	/* false */
#define lfMax			((lawFT)0x03)



/* origin of 3-implication */
abstypedef uchar origT;

#define oNil			((origT)0)	/* yet unknown */
#define oTriv			((origT)1)	/* trivial implication */
#define oInf			((origT)2)	/* inferred by drawConcl */
#define oAx			((origT)3)	/* user-given axiom */
#define oEpr			((origT)4)	/* by Eprover */
#define oExm			((origT)5)	/* by counter-example */
#define oSee			((origT)6)	/* by user-claimed exm */
#define oMax			((origT)7)



/* user-defined proof quality */
/* (determined by setting "wgIsXXX" in file lpImplications.c) */
abstypedef int wgT;

#define wgInf			((wgT)0x7fffffff)	/* max value */



/* single cell in the 3-implcation array */
struct _implies {
    lawFT v;			/* truth value */
    origT o;			/* origin */
    wgT w;			/* best (lowest) proof quality */
};



abstypedef int simpT;		/* human "simplicity" measure */



==> anc/optnComposition_GroupsMonoids.txt <==
  0	-		0000:   . . . . . . . . . . . . . . . .
  3	-		0007:   0 1 2 . . . . . . . . . . . . .
 59	-		0017:   0 1 2 . 4 . . . . . . . . . . .
332	-		0041:   0 . . . . . 6 . . . . . . . . .
148	-		0043:   0 1 . . . . 6 . . . . . . . . .
252	-		0045:   0 . 2 . . . 6 . . . . . . . . .
 76	-		0047:   0 1 2 . . . 6 . . . . . . . . .
236	-		0055:   0 . 2 . 4 . 6 . . . . . . . . .
 60	-		0057:   0 1 2 . 4 . 6 . . . . . . . . .
391	-		0082:   . 1 . . . . . 7 . . . . . . . .
164	-		0083:   0 1 . . . . . 7 . . . . . . . .
333	-		00c1:   0 . . . . . 6 7 . . . . . . . .
149	-		00c3:   0 1 . . . . 6 7 . . . . . . . .
253	-		00c5:   0 . 2 . . . 6 7 . . . . . . . .
 77	-		00c7:   0 1 2 . . . 6 7 . . . . . . . .
237	-		00d5:   0 . 2 . 4 . 6 7 . . . . . . . .
 61	-		00d7:   0 1 2 . 4 . 6 7 . . . . . . . .
415	-		0804:   . . 2 . . . . . . . . B . . . .
414	-		2814:   . . 2 . 4 . . . . . . B . D . .
392	-		4182:   . 1 . . . . . 7 8 . . . . . E .
364	-		8001:   0 . . . . . . . . . . . . . . F
267	-		8005:   0 . 2 . . . . . . . . . . . . F
 91	-		8007:   0 1 2 . . . . . . . . . . . . F
251	-		8015:   0 . 2 . 4 . . . . . . . . . . F
 75	-		8017:   0 1 2 . 4 . . . . . . . . . . F
348	-		8041:   0 . . . . . 6 . . . . . . . . F
163	-		8043:   0 1 . . . . 6 . . . . . . . . F
263	-		8045:   0 . 2 . . . 6 . . . . . . . . F
 87	-		8047:   0 1 2 . . . 6 . . . . . . . . F
247	-		8055:   0 . 2 . 4 . 6 . . . . . . . . F
 71	-		8057:   0 1 2 . 4 . 6 . . . . . . . . F
396	-		8082:   . 1 . . . . . 7 . . . . . . . F
169	-		8083:   0 1 . . . . . 7 . . . . . . . F
342	-		80c1:   0 . . . . . 6 7 . . . . . . . F
156	-		80c3:   0 1 . . . . 6 7 . . . . . . . F
259	-		80c5:   0 . 2 . . . 6 7 . . . . . . . F
 82	-		80c7:   0 1 2 . . . 6 7 . . . . . . . F
243	-		80d5:   0 . 2 . 4 . 6 7 . . . . . . . F
 66	-		80d7:   0 1 2 . 4 . 6 7 . . . . . . . F
456	-		8200:   . . . . . . . . . 9 . . . . . F
359	-		8201:   0 . . . . . . . . 9 . . . . . F
397	-		8202:   . 1 . . . . . . . 9 . . . . . F
170	-		8203:   0 1 . . . . . . . 9 . . . . . F
264	-		8205:   0 . 2 . . . . . . 9 . . . . . F
 88	-		8207:   0 1 2 . . . . . . 9 . . . . . F
248	-		8215:   0 . 2 . 4 . . . . 9 . . . . . F
 72	-		8217:   0 1 2 . 4 . . . . 9 . . . . . F
343	-		8241:   0 . . . . . 6 . . 9 . . . . . F
157	-		8243:   0 1 . . . . 6 . . 9 . . . . . F
260	-		8245:   0 . 2 . . . 6 . . 9 . . . . . F
 83	-		8247:   0 1 2 . . . 6 . . 9 . . . . . F
244	-		8255:   0 . 2 . 4 . 6 . . 9 . . . . . F
 67	-		8257:   0 1 2 . 4 . 6 . . 9 . . . . . F
450	-		8280:   . . . . . . . 7 . 9 . . . . . F
353	-		8281:   0 . . . . . . 7 . 9 . . . . . F
393	-		8282:   . 1 . . . . . 7 . 9 . . . . . F
166	-		8283:   0 1 . . . . . 7 . 9 . . . . . F
337	-		82c1:   0 . . . . . 6 7 . 9 . . . . . F
153	-		82c3:   0 1 . . . . 6 7 . 9 . . . . . F
256	-		82c5:   0 . 2 . . . 6 7 . 9 . . . . . F
 80	-		82c7:   0 1 2 . . . 6 7 . 9 . . . . . F
240	-		82d5:   0 . 2 . 4 . 6 7 . 9 . . . . . F
 64	-		82d7:   0 1 2 . 4 . 6 7 . 9 . . . . . F
334	-		83c1:   0 . . . . . 6 7 8 9 . . . . . F
254	-		83c5:   0 . 2 . . . 6 7 8 9 . . . . . F
238	-		83d5:   0 . 2 . 4 . 6 7 8 9 . . . . . F
362	-		8801:   0 . . . . . . . . . . B . . . F
266	-		8805:   0 . 2 . . . . . . . . B . . . F
346	-		8841:   0 . . . . . 6 . . . . B . . . F
262	-		8845:   0 . 2 . . . 6 . . . . B . . . F
453	-		8880:   . . . . . . . 7 . . . B . . . F
356	-		8881:   0 . . . . . . 7 . . . B . . . F
340	-		88c1:   0 . . . . . 6 7 . . . B . . . F
258	-		88c5:   0 . 2 . . . 6 7 . . . B . . . F
351	-		8981:   0 . . . . . . 7 8 . . B . . . F
457	-		8a00:   . . . . . . . . . 9 . B . . . F
360	-		8a01:   0 . . . . . . . . 9 . B . . . F
398	-		8a02:   . 1 . . . . . . . 9 . B . . . F
171	-		8a03:   0 1 . . . . . . . 9 . B . . . F
265	-		8a05:   0 . 2 . . . . . . 9 . B . . . F
 89	-		8a07:   0 1 2 . . . . . . 9 . B . . . F
344	-		8a41:   0 . . . . . 6 . . 9 . B . . . F
158	-		8a43:   0 1 . . . . 6 . . 9 . B . . . F
261	-		8a45:   0 . 2 . . . 6 . . 9 . B . . . F
 84	-		8a47:   0 1 2 . . . 6 . . 9 . B . . . F
451	-		8a80:   . . . . . . . 7 . 9 . B . . . F
354	-		8a81:   0 . . . . . . 7 . 9 . B . . . F
394	-		8a82:   . 1 . . . . . 7 . 9 . B . . . F
167	-		8a83:   0 1 . . . . . 7 . 9 . B . . . F
338	-		8ac1:   0 . . . . . 6 7 . 9 . B . . . F
154	-		8ac3:   0 1 . . . . 6 7 . 9 . B . . . F
257	-		8ac5:   0 . 2 . . . 6 7 . 9 . B . . . F
 81	-		8ac7:   0 1 2 . . . 6 7 . 9 . B . . . F
335	-		8bc1:   0 . . . . . 6 7 8 9 . B . . . F
255	-		8bc5:   0 . 2 . . . 6 7 8 9 . B . . . F
363	-		a801:   0 . . . . . . . . . . B . D . F
250	-		a815:   0 . 2 . 4 . . . . . . B . D . F
347	-		a841:   0 . . . . . 6 . . . . B . D . F
246	-		a855:   0 . 2 . 4 . 6 . . . . B . D . F
454	-		a880:   . . . . . . . 7 . . . B . D . F
357	-		a881:   0 . . . . . . 7 . . . B . D . F
341	-		a8c1:   0 . . . . . 6 7 . . . B . D . F
242	-		a8d5:   0 . 2 . 4 . 6 7 . . . B . D . F
352	-		a981:   0 . . . . . . 7 8 . . B . D . F
458	-		aa00:   . . . . . . . . . 9 . B . D . F
361	-		aa01:   0 . . . . . . . . 9 . B . D . F
399	-		aa02:   . 1 . . . . . . . 9 . B . D . F
172	-		aa03:   0 1 . . . . . . . 9 . B . D . F
249	-		aa15:   0 . 2 . 4 . . . . 9 . B . D . F
 73	-		aa17:   0 1 2 . 4 . . . . 9 . B . D . F
345	-		aa41:   0 . . . . . 6 . . 9 . B . D . F
159	-		aa43:   0 1 . . . . 6 . . 9 . B . D . F
245	-		aa55:   0 . 2 . 4 . 6 . . 9 . B . D . F
 68	-		aa57:   0 1 2 . 4 . 6 . . 9 . B . D . F
452	-		aa80:   . . . . . . . 7 . 9 . B . D . F
355	-		aa81:   0 . . . . . . 7 . 9 . B . D . F
395	-		aa82:   . 1 . . . . . 7 . 9 . B . D . F
168	-		aa83:   0 1 . . . . . 7 . 9 . B . D . F
339	-		aac1:   0 . . . . . 6 7 . 9 . B . D . F
155	-		aac3:   0 1 . . . . 6 7 . 9 . B . D . F
241	-		aad5:   0 . 2 . 4 . 6 7 . 9 . B . D . F
 65	-		aad7:   0 1 2 . 4 . 6 7 . 9 . B . D . F
336	-		abc1:   0 . . . . . 6 7 8 9 . B . D . F
239	-		abd5:   0 . 2 . 4 . 6 7 8 9 . B . D . F
 90	-		c007:   0 1 2 . . . . . . . . . . . E F
 74	-		c017:   0 1 2 . 4 . . . . . . . . . E F
165	-		c183:   0 1 . . . . . 7 8 . . . . . E F
162	-		c243:   0 1 . . . . 6 . . 9 . . . . E F
 86	-		c247:   0 1 2 . . . 6 . . 9 . . . . E F
 70	-		c257:   0 1 2 . 4 . 6 . . 9 . . . . E F
150	-		c3c3:   0 1 . . . . 6 7 8 9 . . . . E F
 78	-		c3c7:   0 1 2 . . . 6 7 8 9 . . . . E F
 62	-		c3d7:   0 1 2 . 4 . 6 7 8 9 . . . . E F
161	-		ca43:   0 1 . . . . 6 . . 9 . B . . E F
 85	-		ca47:   0 1 2 . . . 6 . . 9 . B . . E F
151	-		cbc3:   0 1 . . . . 6 7 8 9 . B . . E F
 79	-		cbc7:   0 1 2 . . . 6 7 8 9 . B . . E F
160	-		ea43:   0 1 . . . . 6 . . 9 . B . D E F
 69	-		ea57:   0 1 2 . 4 . 6 . . 9 . B . D E F
152	-		ebc3:   0 1 . . . . 6 7 8 9 . B . D E F
 63	-		ebd7:   0 1 2 . 4 . 6 7 8 9 . B . D E F
416	Group		0008:   . . . 3 . . . . . . . . . . . .
417	Group		0028:   . . . 3 . 5 . . . . . . . . . .
441	Group		0408:   . . . 3 . . . . . . A . . . . .
446	Group		1008:   . . . 3 . . . . . . . . C . . .
426	Group		1428:   . . . 3 . 5 . . . . A . C . . .
  1	Group(0)	0001:   0 . . . . . . . . . . . . . . .
365	Group(1)	0002:   . 1 . . . . . . . . . . . . . .
400	Group(1)	4002:   . 1 . . . . . . . . . . . . E .
402	Group(2)	0004:   . . 2 . . . . . . . . . . . . .
413	Group(2)	0014:   . . 2 . 4 . . . . . . . . . . .
448	Group(7)	0080:   . . . . . . . 7 . . . . . . . .
449	Group(7)	0180:   . . . . . . . 7 8 . . . . . . .
459	Group(B)	0800:   . . . . . . . . . . . B . . . .
460	Group(B)	2800:   . . . . . . . . . . . B . D . .
463	Group(F)	8000:   . . . . . . . . . . . . . . . F
268	Monoid		0009:   0 . . 3 . . . . . . . . . . . .
366	Monoid		000a:   . 1 . 3 . . . . . . . . . . . .
 92	Monoid		000b:   0 1 . 3 . . . . . . . . . . . .
403	Monoid		000c:   . . 2 3 . . . . . . . . . . . .
176	Monoid		000d:   0 . 2 3 . . . . . . . . . . . .
  4	Monoid		000f:   0 1 2 3 . . . . . . . . . . . .
404	Monoid		001c:   . . 2 3 4 . . . . . . . . . . .
177	Monoid		001d:   0 . 2 3 4 . . . . . . . . . . .
  5	Monoid		001f:   0 1 2 3 4 . . . . . . . . . . .
269	Monoid		0029:   0 . . 3 . 5 . . . . . . . . . .
367	Monoid		002a:   . 1 . 3 . 5 . . . . . . . . . .
 93	Monoid		002b:   0 1 . 3 . 5 . . . . . . . . . .
405	Monoid		003c:   . . 2 3 4 5 . . . . . . . . . .
178	Monoid		003d:   0 . 2 3 4 5 . . . . . . . . . .
  6	Monoid		003f:   0 1 2 3 4 5 . . . . . . . . . .
295	Monoid		0049:   0 . . 3 . . 6 . . . . . . . . .
117	Monoid		004b:   0 1 . 3 . . 6 . . . . . . . . .
217	Monoid		004d:   0 . 2 3 . . 6 . . . . . . . . .
 42	Monoid		004f:   0 1 2 3 . . 6 . . . . . . . . .
197	Monoid		005d:   0 . 2 3 4 . 6 . . . . . . . . .
 24	Monoid		005f:   0 1 2 3 4 . 6 . . . . . . . . .
270	Monoid		0069:   0 . . 3 . 5 6 . . . . . . . . .
 94	Monoid		006b:   0 1 . 3 . 5 6 . . . . . . . . .
179	Monoid		007d:   0 . 2 3 4 5 6 . . . . . . . . .
  7	Monoid		007f:   0 1 2 3 4 5 6 . . . . . . . . .
430	Monoid		0088:   . . . 3 . . . 7 . . . . . . . .
314	Monoid		0089:   0 . . 3 . . . 7 . . . . . . . .
378	Monoid		008a:   . 1 . 3 . . . 7 . . . . . . . .
135	Monoid		008b:   0 1 . 3 . . . 7 . . . . . . . .
418	Monoid		00a8:   . . . 3 . 5 . 7 . . . . . . . .
283	Monoid		00a9:   0 . . 3 . 5 . 7 . . . . . . . .
368	Monoid		00aa:   . 1 . 3 . 5 . 7 . . . . . . . .
107	Monoid		00ab:   0 1 . 3 . 5 . 7 . . . . . . . .
296	Monoid		00c9:   0 . . 3 . . 6 7 . . . . . . . .
118	Monoid		00cb:   0 1 . 3 . . 6 7 . . . . . . . .
218	Monoid		00cd:   0 . 2 3 . . 6 7 . . . . . . . .
 43	Monoid		00cf:   0 1 2 3 . . 6 7 . . . . . . . .
198	Monoid		00dd:   0 . 2 3 4 . 6 7 . . . . . . . .
 25	Monoid		00df:   0 1 2 3 4 . 6 7 . . . . . . . .
271	Monoid		00e9:   0 . . 3 . 5 6 7 . . . . . . . .
 95	Monoid		00eb:   0 1 . 3 . 5 6 7 . . . . . . . .
180	Monoid		00fd:   0 . 2 3 4 5 6 7 . . . . . . . .
  8	Monoid		00ff:   0 1 2 3 4 5 6 7 . . . . . . . .
431	Monoid		0188:   . . . 3 . . . 7 8 . . . . . . .
419	Monoid		01a8:   . . . 3 . 5 . 7 8 . . . . . . .
442	Monoid		0808:   . . . 3 . . . . . . . B . . . .
412	Monoid		080c:   . . 2 3 . . . . . . . B . . . .
411	Monoid		0c0c:   . . 2 3 . . . . . . A B . . . .
443	Monoid		2808:   . . . 3 . . . . . . . B . D . .
409	Monoid		281c:   . . 2 3 4 . . . . . . B . D . .
427	Monoid		2828:   . . . 3 . 5 . . . . . B . D . .
407	Monoid		283c:   . . 2 3 4 5 . . . . . B . D . .
408	Monoid		2c1c:   . . 2 3 4 . . . . . A B . D . .
410	Monoid		381c:   . . 2 3 4 . . . . . . B C D . .
406	Monoid		3c3c:   . . 2 3 4 5 . . . . A B C D . .
389	Monoid		400a:   . 1 . 3 . . . . . . . . . . E .
376	Monoid		402a:   . 1 . 3 . 5 . . . . . . . . E .
379	Monoid		418a:   . 1 . 3 . . . 7 8 . . . . . E .
369	Monoid		41aa:   . 1 . 3 . 5 . 7 8 . . . . . E .
380	Monoid		458a:   . 1 . 3 . . . 7 8 . A . . . E .
381	Monoid		518a:   . 1 . 3 . . . 7 8 . . . C . E .
370	Monoid		55aa:   . 1 . 3 . 5 . 7 8 . A . C . E .
447	Monoid		8008:   . . . 3 . . . . . . . . . . . F
331	Monoid		8009:   0 . . 3 . . . . . . . . . . . F
390	Monoid		800a:   . 1 . 3 . . . . . . . . . . . F
147	Monoid		800b:   0 1 . 3 . . . . . . . . . . . F
234	Monoid		800d:   0 . 2 3 . . . . . . . . . . . F
 58	Monoid		800f:   0 1 2 3 . . . . . . . . . . . F
216	Monoid		801d:   0 . 2 3 4 . . . . . . . . . . F
 41	Monoid		801f:   0 1 2 3 4 . . . . . . . . . . F
429	Monoid		8028:   . . . 3 . 5 . . . . . . . . . F
294	Monoid		8029:   0 . . 3 . 5 . . . . . . . . . F
377	Monoid		802a:   . 1 . 3 . 5 . . . . . . . . . F
116	Monoid		802b:   0 1 . 3 . 5 . . . . . . . . . F
196	Monoid		803d:   0 . 2 3 4 5 . . . . . . . . . F
 23	Monoid		803f:   0 1 2 3 4 5 . . . . . . . . . F
313	Monoid		8049:   0 . . 3 . . 6 . . . . . . . . F
134	Monoid		804b:   0 1 . 3 . . 6 . . . . . . . . F
229	Monoid		804d:   0 . 2 3 . . 6 . . . . . . . . F
 54	Monoid		804f:   0 1 2 3 . . 6 . . . . . . . . F
210	Monoid		805d:   0 . 2 3 4 . 6 . . . . . . . . F
 37	Monoid		805f:   0 1 2 3 4 . 6 . . . . . . . . F
282	Monoid		8069:   0 . . 3 . 5 6 . . . . . . . . F
106	Monoid		806b:   0 1 . 3 . 5 6 . . . . . . . . F
191	Monoid		807d:   0 . 2 3 4 5 6 . . . . . . . . F
 19	Monoid		807f:   0 1 2 3 4 5 6 . . . . . . . . F
437	Monoid		8088:   . . . 3 . . . 7 . . . . . . . F
323	Monoid		8089:   0 . . 3 . . . 7 . . . . . . . F
385	Monoid		808a:   . 1 . 3 . . . 7 . . . . . . . F
142	Monoid		808b:   0 1 . 3 . . . 7 . . . . . . . F
423	Monoid		80a8:   . . . 3 . 5 . 7 . . . . . . . F
289	Monoid		80a9:   0 . . 3 . 5 . 7 . . . . . . . F
373	Monoid		80aa:   . 1 . 3 . 5 . 7 . . . . . . . F
112	Monoid		80ab:   0 1 . 3 . 5 . 7 . . . . . . . F
305	Monoid		80c9:   0 . . 3 . . 6 7 . . . . . . . F
127	Monoid		80cb:   0 1 . 3 . . 6 7 . . . . . . . F
224	Monoid		80cd:   0 . 2 3 . . 6 7 . . . . . . . F
 49	Monoid		80cf:   0 1 2 3 . . 6 7 . . . . . . . F
204	Monoid		80dd:   0 . 2 3 4 . 6 7 . . . . . . . F
 32	Monoid		80df:   0 1 2 3 4 . 6 7 . . . . . . . F
277	Monoid		80e9:   0 . . 3 . 5 6 7 . . . . . . . F
101	Monoid		80eb:   0 1 . 3 . 5 6 7 . . . . . . . F
186	Monoid		80fd:   0 . 2 3 4 5 6 7 . . . . . . . F
 14	Monoid		80ff:   0 1 2 3 4 5 6 7 . . . . . . . F
315	Monoid		8189:   0 . . 3 . . . 7 8 . . . . . . F
284	Monoid		81a9:   0 . . 3 . 5 . 7 8 . . . . . . F
438	Monoid		8208:   . . . 3 . . . . . 9 . . . . . F
324	Monoid		8209:   0 . . 3 . . . . . 9 . . . . . F
386	Monoid		820a:   . 1 . 3 . . . . . 9 . . . . . F
143	Monoid		820b:   0 1 . 3 . . . . . 9 . . . . . F
230	Monoid		820d:   0 . 2 3 . . . . . 9 . . . . . F
 55	Monoid		820f:   0 1 2 3 . . . . . 9 . . . . . F
211	Monoid		821d:   0 . 2 3 4 . . . . 9 . . . . . F
 38	Monoid		821f:   0 1 2 3 4 . . . . 9 . . . . . F
424	Monoid		8228:   . . . 3 . 5 . . . 9 . . . . . F
290	Monoid		8229:   0 . . 3 . 5 . . . 9 . . . . . F
374	Monoid		822a:   . 1 . 3 . 5 . . . 9 . . . . . F
113	Monoid		822b:   0 1 . 3 . 5 . . . 9 . . . . . F
192	Monoid		823d:   0 . 2 3 4 5 . . . 9 . . . . . F
 20	Monoid		823f:   0 1 2 3 4 5 . . . 9 . . . . . F
306	Monoid		8249:   0 . . 3 . . 6 . . 9 . . . . . F
128	Monoid		824b:   0 1 . 3 . . 6 . . 9 . . . . . F
225	Monoid		824d:   0 . 2 3 . . 6 . . 9 . . . . . F
 50	Monoid		824f:   0 1 2 3 . . 6 . . 9 . . . . . F
205	Monoid		825d:   0 . 2 3 4 . 6 . . 9 . . . . . F
 33	Monoid		825f:   0 1 2 3 4 . 6 . . 9 . . . . . F
278	Monoid		8269:   0 . . 3 . 5 6 . . 9 . . . . . F
102	Monoid		826b:   0 1 . 3 . 5 6 . . 9 . . . . . F
187	Monoid		827d:   0 . 2 3 4 5 6 . . 9 . . . . . F
 15	Monoid		827f:   0 1 2 3 4 5 6 . . 9 . . . . . F
432	Monoid		8288:   . . . 3 . . . 7 . 9 . . . . . F
318	Monoid		8289:   0 . . 3 . . . 7 . 9 . . . . . F
382	Monoid		828a:   . 1 . 3 . . . 7 . 9 . . . . . F
139	Monoid		828b:   0 1 . 3 . . . 7 . 9 . . . . . F
420	Monoid		82a8:   . . . 3 . 5 . 7 . 9 . . . . . F
286	Monoid		82a9:   0 . . 3 . 5 . 7 . 9 . . . . . F
371	Monoid		82aa:   . 1 . 3 . 5 . 7 . 9 . . . . . F
110	Monoid		82ab:   0 1 . 3 . 5 . 7 . 9 . . . . . F
300	Monoid		82c9:   0 . . 3 . . 6 7 . 9 . . . . . F
124	Monoid		82cb:   0 1 . 3 . . 6 7 . 9 . . . . . F
221	Monoid		82cd:   0 . 2 3 . . 6 7 . 9 . . . . . F
 47	Monoid		82cf:   0 1 2 3 . . 6 7 . 9 . . . . . F
201	Monoid		82dd:   0 . 2 3 4 . 6 7 . 9 . . . . . F
 30	Monoid		82df:   0 1 2 3 4 . 6 7 . 9 . . . . . F
274	Monoid		82e9:   0 . . 3 . 5 6 7 . 9 . . . . . F
 99	Monoid		82eb:   0 1 . 3 . 5 6 7 . 9 . . . . . F
183	Monoid		82fd:   0 . 2 3 4 5 6 7 . 9 . . . . . F
 12	Monoid		82ff:   0 1 2 3 4 5 6 7 . 9 . . . . . F
297	Monoid		83c9:   0 . . 3 . . 6 7 8 9 . . . . . F
219	Monoid		83cd:   0 . 2 3 . . 6 7 8 9 . . . . . F
199	Monoid		83dd:   0 . 2 3 4 . 6 7 8 9 . . . . . F
272	Monoid		83e9:   0 . . 3 . 5 6 7 8 9 . . . . . F
181	Monoid		83fd:   0 . 2 3 4 5 6 7 8 9 . . . . . F
327	Monoid		8409:   0 . . 3 . . . . . . A . . . . F
307	Monoid		8649:   0 . . 3 . . 6 . . 9 A . . . . F
445	Monoid		8808:   . . . 3 . . . . . . . B . . . F
328	Monoid		8809:   0 . . 3 . . . . . . . B . . . F
233	Monoid		880d:   0 . 2 3 . . . . . . . B . . . F
311	Monoid		8849:   0 . . 3 . . 6 . . . . B . . . F
228	Monoid		884d:   0 . 2 3 . . 6 . . . . B . . . F
435	Monoid		8888:   . . . 3 . . . 7 . . . B . . . F
321	Monoid		8889:   0 . . 3 . . . 7 . . . B . . . F
303	Monoid		88c9:   0 . . 3 . . 6 7 . . . B . . . F
223	Monoid		88cd:   0 . 2 3 . . 6 7 . . . B . . . F
316	Monoid		8989:   0 . . 3 . . . 7 8 . . B . . . F
439	Monoid		8a08:   . . . 3 . . . . . 9 . B . . . F
325	Monoid		8a09:   0 . . 3 . . . . . 9 . B . . . F
387	Monoid		8a0a:   . 1 . 3 . . . . . 9 . B . . . F
144	Monoid		8a0b:   0 1 . 3 . . . . . 9 . B . . . F
231	Monoid		8a0d:   0 . 2 3 . . . . . 9 . B . . . F
 56	Monoid		8a0f:   0 1 2 3 . . . . . 9 . B . . . F
308	Monoid		8a49:   0 . . 3 . . 6 . . 9 . B . . . F
129	Monoid		8a4b:   0 1 . 3 . . 6 . . 9 . B . . . F
227	Monoid		8a4d:   0 . 2 3 . . 6 . . 9 . B . . . F
 51	Monoid		8a4f:   0 1 2 3 . . 6 . . 9 . B . . . F
433	Monoid		8a88:   . . . 3 . . . 7 . 9 . B . . . F
319	Monoid		8a89:   0 . . 3 . . . 7 . 9 . B . . . F
383	Monoid		8a8a:   . 1 . 3 . . . 7 . 9 . B . . . F
140	Monoid		8a8b:   0 1 . 3 . . . 7 . 9 . B . . . F
301	Monoid		8ac9:   0 . . 3 . . 6 7 . 9 . B . . . F
125	Monoid		8acb:   0 1 . 3 . . 6 7 . 9 . B . . . F
222	Monoid		8acd:   0 . 2 3 . . 6 7 . 9 . B . . . F
 48	Monoid		8acf:   0 1 2 3 . . 6 7 . 9 . B . . . F
298	Monoid		8bc9:   0 . . 3 . . 6 7 8 9 . B . . . F
220	Monoid		8bcd:   0 . 2 3 . . 6 7 8 9 . B . . . F
232	Monoid		8c0d:   0 . 2 3 . . . . . . A B . . . F
226	Monoid		8e4d:   0 . 2 3 . . 6 . . 9 A B . . . F
330	Monoid		9009:   0 . . 3 . . . . . . . . C . . F
310	Monoid		9249:   0 . . 3 . . 6 . . 9 . . C . . F
292	Monoid		9429:   0 . . 3 . 5 . . . . A . C . . F
279	Monoid		9669:   0 . . 3 . 5 6 . . 9 A . C . . F
444	Monoid		a808:   . . . 3 . . . . . . . B . D . F
329	Monoid		a809:   0 . . 3 . . . . . . . B . D . F
214	Monoid		a81d:   0 . 2 3 4 . . . . . . B . D . F
428	Monoid		a828:   . . . 3 . 5 . . . . . B . D . F
293	Monoid		a829:   0 . . 3 . 5 . . . . . B . D . F
195	Monoid		a83d:   0 . 2 3 4 5 . . . . . B . D . F
312	Monoid		a849:   0 . . 3 . . 6 . . . . B . D . F
209	Monoid		a85d:   0 . 2 3 4 . 6 . . . . B . D . F
281	Monoid		a869:   0 . . 3 . 5 6 . . . . B . D . F
190	Monoid		a87d:   0 . 2 3 4 5 6 . . . . B . D . F
436	Monoid		a888:   . . . 3 . . . 7 . . . B . D . F
322	Monoid		a889:   0 . . 3 . . . 7 . . . B . D . F
422	Monoid		a8a8:   . . . 3 . 5 . 7 . . . B . D . F
288	Monoid		a8a9:   0 . . 3 . 5 . 7 . . . B . D . F
304	Monoid		a8c9:   0 . . 3 . . 6 7 . . . B . D . F
203	Monoid		a8dd:   0 . 2 3 4 . 6 7 . . . B . D . F
276	Monoid		a8e9:   0 . . 3 . 5 6 7 . . . B . D . F
185	Monoid		a8fd:   0 . 2 3 4 5 6 7 . . . B . D . F
317	Monoid		a989:   0 . . 3 . . . 7 8 . . B . D . F
285	Monoid		a9a9:   0 . . 3 . 5 . 7 8 . . B . D . F
440	Monoid		aa08:   . . . 3 . . . . . 9 . B . D . F
326	Monoid		aa09:   0 . . 3 . . . . . 9 . B . D . F
388	Monoid		aa0a:   . 1 . 3 . . . . . 9 . B . D . F
145	Monoid		aa0b:   0 1 . 3 . . . . . 9 . B . D . F
212	Monoid		aa1d:   0 . 2 3 4 . . . . 9 . B . D . F
 39	Monoid		aa1f:   0 1 2 3 4 . . . . 9 . B . D . F
425	Monoid		aa28:   . . . 3 . 5 . . . 9 . B . D . F
291	Monoid		aa29:   0 . . 3 . 5 . . . 9 . B . D . F
375	Monoid		aa2a:   . 1 . 3 . 5 . . . 9 . B . D . F
114	Monoid		aa2b:   0 1 . 3 . 5 . . . 9 . B . D . F
193	Monoid		aa3d:   0 . 2 3 4 5 . . . 9 . B . D . F
 21	Monoid		aa3f:   0 1 2 3 4 5 . . . 9 . B . D . F
309	Monoid		aa49:   0 . . 3 . . 6 . . 9 . B . D . F
130	Monoid		aa4b:   0 1 . 3 . . 6 . . 9 . B . D . F
207	Monoid		aa5d:   0 . 2 3 4 . 6 . . 9 . B . D . F
 34	Monoid		aa5f:   0 1 2 3 4 . 6 . . 9 . B . D . F
280	Monoid		aa69:   0 . . 3 . 5 6 . . 9 . B . D . F
103	Monoid		aa6b:   0 1 . 3 . 5 6 . . 9 . B . D . F
189	Monoid		aa7d:   0 . 2 3 4 5 6 . . 9 . B . D . F
 16	Monoid		aa7f:   0 1 2 3 4 5 6 . . 9 . B . D . F
434	Monoid		aa88:   . . . 3 . . . 7 . 9 . B . D . F
320	Monoid		aa89:   0 . . 3 . . . 7 . 9 . B . D . F
384	Monoid		aa8a:   . 1 . 3 . . . 7 . 9 . B . D . F
141	Monoid		aa8b:   0 1 . 3 . . . 7 . 9 . B . D . F
421	Monoid		aaa8:   . . . 3 . 5 . 7 . 9 . B . D . F
287	Monoid		aaa9:   0 . . 3 . 5 . 7 . 9 . B . D . F
372	Monoid		aaaa:   . 1 . 3 . 5 . 7 . 9 . B . D . F
111	Monoid		aaab:   0 1 . 3 . 5 . 7 . 9 . B . D . F
302	Monoid		aac9:   0 . . 3 . . 6 7 . 9 . B . D . F
126	Monoid		aacb:   0 1 . 3 . . 6 7 . 9 . B . D . F
202	Monoid		aadd:   0 . 2 3 4 . 6 7 . 9 . B . D . F
 31	Monoid		aadf:   0 1 2 3 4 . 6 7 . 9 . B . D . F
275	Monoid		aae9:   0 . . 3 . 5 6 7 . 9 . B . D . F
100	Monoid		aaeb:   0 1 . 3 . 5 6 7 . 9 . B . D . F
184	Monoid		aafd:   0 . 2 3 4 5 6 7 . 9 . B . D . F
 13	Monoid		aaff:   0 1 2 3 4 5 6 7 . 9 . B . D . F
299	Monoid		abc9:   0 . . 3 . . 6 7 8 9 . B . D . F
200	Monoid		abdd:   0 . 2 3 4 . 6 7 8 9 . B . D . F
273	Monoid		abe9:   0 . . 3 . 5 6 7 8 9 . B . D . F
182	Monoid		abfd:   0 . 2 3 4 5 6 7 8 9 . B . D . F
213	Monoid		ac1d:   0 . 2 3 4 . . . . . A B . D . F
206	Monoid		ae5d:   0 . 2 3 4 . 6 . . 9 A B . D . F
215	Monoid		b81d:   0 . 2 3 4 . . . . . . B C D . F
208	Monoid		ba5d:   0 . 2 3 4 . 6 . . 9 . B C D . F
194	Monoid		bc3d:   0 . 2 3 4 5 . . . . A B C D . F
188	Monoid		be7d:   0 . 2 3 4 5 6 . . 9 A B C D . F
146	Monoid		c00b:   0 1 . 3 . . . . . . . . . . E F
 57	Monoid		c00f:   0 1 2 3 . . . . . . . . . . E F
 40	Monoid		c01f:   0 1 2 3 4 . . . . . . . . . E F
115	Monoid		c02b:   0 1 . 3 . 5 . . . . . . . . E F
 22	Monoid		c03f:   0 1 2 3 4 5 . . . . . . . . E F
136	Monoid		c18b:   0 1 . 3 . . . 7 8 . . . . . E F
108	Monoid		c1ab:   0 1 . 3 . 5 . 7 8 . . . . . E F
133	Monoid		c24b:   0 1 . 3 . . 6 . . 9 . . . . E F
 53	Monoid		c24f:   0 1 2 3 . . 6 . . 9 . . . . E F
 36	Monoid		c25f:   0 1 2 3 4 . 6 . . 9 . . . . E F
105	Monoid		c26b:   0 1 . 3 . 5 6 . . 9 . . . . E F
 18	Monoid		c27f:   0 1 2 3 4 5 6 . . 9 . . . . E F
119	Monoid		c3cb:   0 1 . 3 . . 6 7 8 9 . . . . E F
 44	Monoid		c3cf:   0 1 2 3 . . 6 7 8 9 . . . . E F
 26	Monoid		c3df:   0 1 2 3 4 . 6 7 8 9 . . . . E F
 96	Monoid		c3eb:   0 1 . 3 . 5 6 7 8 9 . . . . E F
  9	Monoid		c3ff:   0 1 2 3 4 5 6 7 8 9 . . . . E F
137	Monoid		c58b:   0 1 . 3 . . . 7 8 . A . . . E F
120	Monoid		c7cb:   0 1 . 3 . . 6 7 8 9 A . . . E F
132	Monoid		ca4b:   0 1 . 3 . . 6 . . 9 . B . . E F
 52	Monoid		ca4f:   0 1 2 3 . . 6 . . 9 . B . . E F
121	Monoid		cbcb:   0 1 . 3 . . 6 7 8 9 . B . . E F
 46	Monoid		cbcf:   0 1 2 3 . . 6 7 8 9 . B . . E F
 45	Monoid		cfcf:   0 1 2 3 . . 6 7 8 9 A B . . E F
138	Monoid		d18b:   0 1 . 3 . . . 7 8 . . . C . E F
123	Monoid		d3cb:   0 1 . 3 . . 6 7 8 9 . . C . E F
109	Monoid		d5ab:   0 1 . 3 . 5 . 7 8 . A . C . E F
 97	Monoid		d7eb:   0 1 . 3 . 5 6 7 8 9 A . C . E F
131	Monoid		ea4b:   0 1 . 3 . . 6 . . 9 . B . D E F
 35	Monoid		ea5f:   0 1 2 3 4 . 6 . . 9 . B . D E F
104	Monoid		ea6b:   0 1 . 3 . 5 6 . . 9 . B . D E F
 17	Monoid		ea7f:   0 1 2 3 4 5 6 . . 9 . B . D E F
122	Monoid		ebcb:   0 1 . 3 . . 6 7 8 9 . B . D E F
 28	Monoid		ebdf:   0 1 2 3 4 . 6 7 8 9 . B . D E F
 98	Monoid		ebeb:   0 1 . 3 . 5 6 7 8 9 . B . D E F
 11	Monoid		ebff:   0 1 2 3 4 5 6 7 8 9 . B . D E F
 27	Monoid		efdf:   0 1 2 3 4 . 6 7 8 9 A B . D E F
 29	Monoid		fbdf:   0 1 2 3 4 . 6 7 8 9 . B C D E F
 10	Monoid		ffff:   0 1 2 3 4 5 6 7 8 9 A B C D E F
  2	Monoid(1)	0003:   0 1 . . . . . . . . . . . . . .
401	Monoid(1)	8002:   . 1 . . . . . . . . . . . . . F
174	Monoid(1)	8003:   0 1 . . . . . . . . . . . . . F
173	Monoid(1)	c003:   0 1 . . . . . . . . . . . . E F
175	Monoid(2)	0005:   0 . 2 . . . . . . . . . . . . .
235	Monoid(2)	0015:   0 . 2 . 4 . . . . . . . . . . .
349	Monoid(7)	0081:   0 . . . . . . 7 . . . . . . . .
455	Monoid(7)	8080:   . . . . . . . 7 . . . . . . . F
358	Monoid(7)	8081:   0 . . . . . . 7 . . . . . . . F
350	Monoid(7)	8181:   0 . . . . . . 7 8 . . . . . . F
462	Monoid(B)	8800:   . . . . . . . . . . . B . . . F
461	Monoid(B)	a800:   . . . . . . . . . . . B . D . F


==> anc/properties.c <==

#include "nonprominentProperties.h"
#include "properties.intf"
#include "lpImplications.intf"	// FIXME printLp()
#include "lpEquivalences.intf"
#include "relEnum.intf"
#include "relation.intf"
#include "lpImplicationsTables.intf"
#include "main.intf"
#include "lpNames.intf"
#include "stringlib.h"


/* ***************************************************************** */
/* ***** testing properties of binary relations *****************@@* */
/* ***************************************************************** */



__attr__((pure),
static inline bool isRefl(
    __const2__ bool R[card][card]))
{
    elemT x;

    for (x=0; x<card; ++x)
	if (! R[x][x]) {
	    db(printf("isRefl fails: ");)
	    db(printf("not %dR%d\n",x,x);)
	    return false;
	}
    return true;
}



__attr__((pure),
static inline bool isIrrefl(
    __const2__ bool R[card][card]))
{
    elemT x;

    for (x=0; x<card; ++x)
	if (R[x][x]) {
	    db(printf("isIrrefl fails: ");)
	    db(printf("%dR%d\n",x,x);)
	    return false;
	}
    return true;
}



__attr__((pure),
static inline bool isCoRefl(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (x != y && R[x][y]) {
		db(printf("isCoRefl fails: ");)
		db(printf("%dR%d\n",x,y);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isLfQuasiRefl(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	if (! R[x][x])
	    for (y=0; y<card; ++y) {
		if (R[x][y]) {
		    db(printf("isLfQuasiRefl fails: ");)
		    db(printf("%dR%d, ",x,y);)
		    db(printf("but not %dR%d\n",x,x);)
		    return false;
		}
	    }
    return true;
}



__attr__((pure),
static inline bool isRgQuasiRefl(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	if (! R[x][x])
	    for (y=0; y<card; ++y) {
		if (R[y][x]) {
		    db(printf("isRgQuasiRefl fails: ");)
		    db(printf("%dR%d, ",y,x);)
		    db(printf("but not %dR%d\n",x,x);)
		    return false;
		}
	    }
    return true;
}



__attr__((pure),
static inline bool isQuasiRefl(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	if (! R[x][x])
	    for (y=0; y<card; ++y) {
		if (R[x][y]) {
		    db(printf("isQuasiRefl fails: ");)
		    db(printf("%dR%d, ",x,y);)
		    db(printf("but not %dR%d\n",x,x);)
		    return false;
		}
		if (R[y][x]) {
		    db(printf("isQuasiRefl fails: ");)
		    db(printf("%dR%d, ",y,x);)
		    db(printf("but not %dR%d\n",x,x);)
		    return false;
		}
	    }
    return true;
}



__attr__((pure),
static inline bool isSym(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y] && ! R[y][x]) {
		db(printf("isSym fails: ");)
		db(printf("%dR%d, ",x,y);)
		db(printf("but not %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isASym(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y] && R[y][x]) {
		db(printf("isASym fails: ");)
		db(printf("%dR%d, ",x,y);)
		db(printf("but also %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isAntiSym(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (x != y && R[x][y] && R[y][x]) {
		db(printf("isAntiSym fails: ");)
		db(printf("%dR%d, ",x,y);)
		db(printf("but also %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isSemiConnex(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<x; ++y)
	    if (! R[x][y] && ! R[y][x]) {
		db(printf("isSemiConnex fails: ");)
		db(printf("neither %dR%d, ",x,y);)
		db(printf("nor %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isConnex(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<=x; ++y)
	    if (! R[x][y] && ! R[y][x]) {
		db(printf("isConnex fails: ");)
		db(printf("neither %dR%d, ",x,y);)
		db(printf("nor %dR%d\n",y,x);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isTrans(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (R[y][z] && ! R[x][z]) {
			db(printf("isTrans fails: ");)
			db(printf("%dR%d, ",x,y);)
			db(printf("%dR%d, ",y,z);)
			db(printf("but not %dR%d\n",x,z);)
			return false;
		    }
    return true;
}



__attr__((pure),
static inline bool isAntiTrans(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (R[y][z] && R[x][z]) {
			db(printf("isAntiTrans fails: ");)
			db(printf("%dR%d, ",x,y);)
			db(printf("%dR%d, ",y,z);)
			db(printf("but %dR%d\n",x,z);)
			return false;
		    }
    return true;
}



__attr__((pure),
static inline bool isQuasiTrans(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y] && ! R[y][x])
		for (z=0; z<card; ++z)
		    if (R[y][z] && ! R[z][y]) {
			if (! R[x][z]) {
			    db(printf("isQuasiTrans fails: ");)
			    db(printf("%dR%d, not %dR%d, ",x,y,y,x);)
			    db(printf("%dR%d, not %dR%d, ",y,z,z,y);)
			    db(printf("but not %dR%d\n",x,z);)
			    return false;
			}
			if (R[z][x]) {
			    db(printf("isQuasiTrans fails: ");)
			    db(printf("%dR%d, not %dR%d, ",x,y,y,x);)
			    db(printf("%dR%d, not %dR%d, ",y,z,z,y);)
			    db(printf("but %dR%d\n",z,x);)
			    return false;
			}
		    }
    return true;
}



__attr__((pure),
static inline bool isVacTrans(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (R[y][z]) {
			db(printf("isVacTrans fails: ");)
			db(printf("%dR%d, ",x,y);)
			db(printf("%dR%d\n",y,z);)
			return false;
		    }
    return true;
}



__attr__((pure),
static inline bool isRgEucl(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (R[x][z] && ! R[y][z]) {
			db(printf("isRgEucl fails: ");)
			db(printf("%dR%d, ",x,y);)
			db(printf("%dR%d, ",x,z);)
			db(printf("but not %dR%d\n",y,z);)
			return false;
		    }
    return true;
}



__attr__((pure),
static inline bool isLfEucl(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[y][x])
		for (z=0; z<card; ++z)
		    if (R[z][x] && ! R[y][z]) {
			db(printf("isLfEucl fails: ");)
			db(printf("%dR%d, ",y,x);)
			db(printf("%dR%d, ",z,x);)
			db(printf("but not %dR%d\n",y,z);)
			return false;
		    }
    return true;
}



__attr__((pure),
static inline bool isSemiOrd1(
    __const2__ bool R[card][card]))
{
    elemT w;
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (! R[y][z] && ! R[z][y])
			for (w=0; w<card; ++w)
			    if (R[z][w] && ! R[x][w]) {
				db(printf("isSemiOrd1 fails: ");)
				db(printf("%dR%d, ",x,y);)
				db(printf("%d#%d, ",y,z);)
				db(printf("%dR%d, ",z,w);)
				db(printf("but not %dR%d\n",x,w);)
				return false;
			    }
    return true;
}



__attr__((pure),
static inline bool isSemiOrd2(
    __const2__ bool R[card][card]))
{
    elemT w;
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (R[y][z])
			for (w=0; w<card; ++w)
			    if (   ! R[x][w] && ! R[w][x]
				&& ! R[y][w] && ! R[w][y]
				&& ! R[z][w] && ! R[w][z]) {
				db(printf("isSemiOrd2 fails: ");)
				db(printf("%dR%d, ",x,y);)
				db(printf("%dR%d, ",y,z);)
				db(printf("but %d#%d, ",x,w);)
				db(printf("%d#%d, ",y,w);)
				db(printf("and %d#%d\n",z,w);)
				return false;
			    }
    return true;
}



/* given x and R, succeed if xRy for some y */
__attr__((pure),
static inline bool imageInhabited(
    elemT x,
    __const2__ bool R[card][card]))
{
    elemT y;

    for (y=0; y<card; ++y)
	if (R[x][y])
	    return true;
    return false;
}



/* given y and R, succeed if xRy for some x */
__attr__((pure),
static inline bool preimageInhabited(
    elemT y,
    __const2__ bool R[card][card]))
{
    elemT x;

    for (x=0; x<card; ++x)
	if (R[x][y])
	    return true;
    return false;
}



/* given x,z, and R, succeed if xRy and yRz for some y */
__attr__((pure),
static inline bool hasIntermediate(
    elemT x,
    elemT z,
    __const2__ bool R[card][card]))
{
    elemT y;

    for (y=0; y<card; ++y)
	if (R[x][y] && R[y][z])
	    return true;
    return false;
}



__attr__((pure),
static inline bool isRgSerial(
    __const2__ bool R[card][card]))
{
    elemT x;

    for (x=0; x<card; ++x)
	if (! imageInhabited(x,R)) {
	    db(printf("isRgSerial fails: ");)
	    db(printf("%dRy never holds\n",x);)
	    return false;
	}
    return true;
}



__attr__((pure),
static inline bool isLfSerial(
    __const2__ bool R[card][card]))
{
    elemT y;

    for (y=0; y<card; ++y)
	if (! preimageInhabited(y,R)) {
	    db(printf("isLfSerial fails: ");)
	    db(printf("xR%d never holds\n",y);)
	    return false;
	}
    return true;
}



__attr__((pure),
static inline bool isDense(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT z;

    for (x=0; x<card; ++x)
	for (z=0; z<card; ++z)
	    if (R[x][z] && ! hasIntermediate(x,z,R)) {
		db(printf("isDense fails: ");)
		db(printf("%dR%d has no intermediate element\n",x,z);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isIncTrans(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (! R[x][y] && ! R[y][x])
		for (z=0; z<card; ++z)
		    if (! R[y][z] && ! R[z][y]) {
			if (R[x][z]) {
			    db(printf("isIncTrans fails: ");)
			    db(printf("not %dR%d, not %dR%d, ",x,y,y,x);)
			    db(printf("not %dR%d, not %dR%d, ",y,z,z,y);)
			    db(printf("but %dR%d\n",x,z);)
			    return false;
			}
			if (R[z][x]) {
			    db(printf("isIncTrans fails: ");)
			    db(printf("not %dR%d, not %dR%d, ",x,y,y,x);)
			    db(printf("not %dR%d, not %dR%d, ",y,z,z,y);)
			    db(printf("but %dR%d\n",z,x);)
			    return false;
			}
		    }
    return true;
}



__attr__((pure),
static inline bool isEmpty(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y]) {
		db(printf("isEmpty fails: ");)
		db(printf("%dR%d\n",x,y);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isUniv(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (! R[x][y]) {
		db(printf("isUniv fails: ");)
		db(printf("not %dR%d\n",x,y);)
		return false;
	    }
    return true;
}



__attr__((pure),
static inline bool isLfUnique(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT cnt;

    for (y=0; y<card; ++y) {
	cnt = 0;
	for (x=0; x<card; ++x)
	    if (R[x][y])
		cnt += 1;
	if (cnt >= 2) {
	    db(printf("isLfUnique fails: ");)
	    db(printf("xR%d for more than one x\n",y);)
	    return false;
	}
    }
    return true;
}



__attr__((pure),
static inline bool isRgUnique(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT cnt;

    for (x=0; x<card; ++x) {
	cnt = 0;
	for (y=0; y<card; ++y)
	    if (R[x][y])
		cnt += 1;
	if (cnt >= 2) {
	    db(printf("isRgUnique fails: ");)
	    db(printf("%dRy for more than one y\n",x);)
	    return false;
	}
    }
    return true;
}



__attr__((pure),
static inline bool isCoTrans(
    __const2__ bool R[card][card]))
{
    elemT x;
    elemT y;
    elemT z;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y])
		for (z=0; z<card; ++z)
		    if (! R[x][z] && ! R[z][y]) {
			db(printf("isCoTrans fails: ");)
			db(printf("%dR%d, ",x,y);)
			db(printf("but neither %dR%d ",x,z);)
			db(printf("nor %dR%d\n",z,y);)
			return false;
		    }
    return true;
}



/* ***************************************************************** */
/* ***** operations on binary relations *************************@@* */
/* ***************************************************************** */



/* colored abbreviations for properties */
static const char *propAbbrColor[propMax] = {
/* 0*/	"30",
/* 1*/	"30",
/* 2*/	"32",
/* 3*/	"31",
/* 4*/	"31",
/* 5*/	"35",
/* 6*/	"35",
/* 7*/	"33",
/* 8*/	"31",
/* 9*/	"33",
/*10*/	"37",
/*11*/	"31",
/*12*/	"31",
/*13*/	"36",
/*14*/	"32",
/*15*/	"32",
/*16*/	"32",
/*17*/	"33",
/*18*/	"37",
/*19*/	"32",
/*20*/	"32",
/*21*/	"31",
/*22*/	"36",
/*23*/	"31",
/*24*/	"37",
/*25*/	"35",
/*26*/	"35",
/*27*/	//"30",
};



/* human-preferred order for properties */
static const propT tellPerm[propMax] = {
/*const*/    0, 1,
/*refl*/    15,16,19,20, 2,14,
/*trans*/   11, 8,12,21,23, 3, 4,
/*sym*/      7, 9,17,
/*semiord*/ 13,22,
/*funct*/    5, 6, 25,26,
/*REST*/    10,18,24,
};



/* succeed if relation R[][] satisfies basic property (prop) */
__attr__((pure),
inline bool hasProperty(
    propT prop,
    __const2__ bool R[card][card]))
{
    switch (prop) {
    case pEmpty:	return isEmpty(R);
    case pUniv:		return isUniv(R);
    case pCoRefl:	return isCoRefl(R);
    case pLfEucl:	return isLfEucl(R);
    case pRgEucl:	return isRgEucl(R);
    case pLfUnique:	return isLfUnique(R);
    case pRgUnique:	return isRgUnique(R);
    case pSym:		return isSym(R);
    case pAntiTrans:	return isAntiTrans(R);
    case pASym:		return isASym(R);
    case pConnex:	return isConnex(R);
    case pTrans:	return isTrans(R);
    case pCoTrans:	return isCoTrans(R);
    case pSemiOrd1:	return isSemiOrd1(R);
    case pIrrefl:	return isIrrefl(R);
    case pRefl:		return isRefl(R);
    case pQuasiRefl:	return isQuasiRefl(R);	// test only
    case pAntiSym:	return isAntiSym(R);
    case pSemiConnex:	return isSemiConnex(R);
    case pLfQuasiRefl:	return isLfQuasiRefl(R);
    case pRgQuasiRefl:	return isRgQuasiRefl(R);
    case pIncTrans:	return isIncTrans(R);
    case pSemiOrd2:	return isSemiOrd2(R);
    case pQuasiTrans:	return isQuasiTrans(R);
    case pDense:	return isDense(R);
    case pLfSerial:	return isLfSerial(R);
    case pRgSerial:	return isRgSerial(R);
//    case pVacTrans:	return isVacTrans(R);
    default:		printf("illegal property %d\n",prop);
			abort();
    }
}



/* succeed if relation R[][] satisfies the given conjunction of */
/* (negated or unnegated, as given in neg[]) properties in req[], */
/* the list is terminated by req[].optn==optnMax */
inline bool satisfiesLps(
    const struct _liftedProp req[],
    const bool neg[],
    __const2__ bool R[card][card])
{
    int r;
    bool RO[card][card];

    for (r=0; req[r].optn!=optnMax; ++r) {
	applyOperation(req[r].optn,R,RO);
	bool const sat = hasProperty(req[r].prop,RO);
	if (sat == neg[r])
	    return false;
    }
    return true;
}



/* scan the command line in argv[], and print all relations that */
/* satisfy the given properties, */
/* command-line syntax: " { [ ! ] [ OPTN ] [ BASEPROP ] }* " */
//TODO unify recognized syntax for lifted properties
inline void findRels(
    int argc,
    const char * const argv[argc])
{
    int i;
    struct _liftedProp req[argc/2+1];
    bool neg[argc/2+1];
    int reqTop;

    reqTop = 0;
    neg[0] = false;
    i = 0;
    while (i < argc)
	if (strcmp(argv[i],"!") == 0) {
	    neg[reqTop] = ! neg[reqTop];
	    i += 1;
	} else {
	    sscanf(argv[i]," %x",&req[reqTop].optn);
	    req[reqTop].prop = string2prop(argv[i+1]);
	    if (   req[reqTop].optn < 0x0 
	        || 0xF < req[reqTop].optn
		|| req[reqTop].prop >= propMax) {
		printf("illegal lifted property '%s %s'\n",
							argv[i],argv[i+1]);
		exit(1);
	    }
	    reqTop += 1;
	    neg[reqTop] = false;
	    i += 2;
	}
    req[reqTop].optn = optnMax;
    req[reqTop].prop = propMax;
    findLpExamples(req,neg);
}



/* print all relations that violate the */
/* 3-implication given as base-27 code */
inline void findLemmaCodeCtrExm(
    const char *code)
{
    nfIT i;
    nfIT j;
    nfIT k;

    sscanNfImplCode(code,&i,&j,&k);
    const bool               neg[4] = { false, false, true, false };
    const struct _liftedProp req[4] = { lpnfList[i], 
					lpnfList[j],
					lpnfList[k],
					{ optnMax, propMax }
				      };
    findLpExamples(req,neg);
}



/* ***************************************************************** */
/* ***** property tables ****************************************@@* */
/* ***************************************************************** */



/*
 * In a property table hasLp[][], we record for every boolean operation p
 * and every basic property prop whether some given relation satisfies
 * p-prop.
 * Each cell can be lfTrue, lfFalse, or lfUnknown.
 * The routine hasLp2hasNf() in lpImplications.c can be used to convert
 * the table to another table indexed by normal forms.
 */



/* set all entries of hasLp[][] to (val) */
static inline void initHasLp(
    lawFT hasLp[propMax][optnMax],
    lawFT val)
{
    propT prop;
    optnT optn;

    for (prop=0; prop<propMax; ++prop)
	for (optn=0; optn<optnMax; ++optn)
	    hasLp[prop][optn] = val;
}



/* copy hasLpS[][] to hasLpD[][] */
static inline void copyHasLp(
    const lawFT hasLpS[propMax][optnMax],
    lawFT hasLpD[propMax][optnMax])
{
    propT prop;
    optnT optn;

    for (prop=0; prop<propMax; ++prop)
	for (optn=0; optn<optnMax; ++optn)
	    hasLpD[prop][optn] = hasLpS[prop][optn];
}



/* succeed if row hasLp1[prop][] equals row hasLp2[prop][] */
static inline bool eqHasLpRow(
    lawFT hasLp1[propMax][optnMax],
    lawFT hasLp2[propMax][optnMax],
    propT prop)
{
    optnT optn;

    for (optn=0; optn<optnMax; ++optn)
	if (hasLp1[prop][optn] != hasLp2[prop][optn])
	    return false;
    return true;
}



/* succeed if table hasLp1[][] equals table hasLp2[][] */
static inline bool eqHasLp(
    lawFT hasLp1[propMax][optnMax],
    lawFT hasLp2[propMax][optnMax])
{
    propT prop;

    for (prop=0; prop<propMax; ++prop)
	if (! eqHasLpRow(hasLp1,hasLp2,prop))
	    return false;
    return true;
}



/* succeed if rows hasLp1[prop][] and hasLp2[prop][] */
/* don't contradict each other */
static inline bool compatibleHasLpRow(
    lawFT hasLp1[propMax][optnMax],
    lawFT hasLp2[propMax][optnMax],
    propT prop)
{
    optnT optn;

    for (optn=0; optn<optnMax; ++optn)
	if (hasLp1[prop][optn] == hasLp2[prop][optn])
	    continue;
	else if (hasLp1[prop][optn] == lfUnknown)
	    continue;
	else if (hasLp2[prop][optn] == lfUnknown)
	    continue;
	else
	    return false;
    return true;
}



/* Given the properties hasLpS[][] of a relation S,     */
/* compute those of D = S^optnPerm into hasLpD[][].     */
/* We have:                                             */
/*     D                 satisfies optn-prop            */
/* iff D^optn            satisfies prop                 */
/* iff (S^optnPerm)^optn satisfies prop                 */
/* iff S^(optn*optnPerm) satisfies prop                 */
/* iff S                 satisfies (optn*optnPerm)-prop */
inline void permuteHasLp(
    const lawFT hasLpS[propMax][optnMax],
    optnT optnPerm,
    lawFT hasLpD[propMax][optnMax])
{
    propT prop;
    optnT optn;

    for (optn=0; optn<optnMax; ++optn) {
	optnT const optnComp = compose[optn][optnPerm];	// right
//	optnT const optnComp = compose[optnPerm][optn];	// wrong
	for (prop=0; prop<propMax; ++prop)
	    hasLpD[prop][optn] = hasLpS[prop][optnComp];
    }
}



/* print the tellProperties() line for property (prop) */
static inline void printHasLpRow(
    FILE *fd,
    lawFT hasLp[propMax][optnMax],
    int propNameLgth,
    propT prop)
{
    optnT optn;

    setColor(fd,propAbbrColor[prop]);
    fprintf(fd,"%*s",propNameLgth,propAbbr[prop]);
    for (optn=0; optn<optnMax; ++optn) {
	if (optn % 4 == 0)
	    fprintf(fd,"  ");
	if (hasLp[prop][optn] == lfTrue)
	    fprintf(fd," %X",optn);
	else if (hasLp[prop][optn] == lfFalse)
	    fprintf(fd," -");
	else
	    fprintf(fd," .");
    }
    setColor(fd,"0");
    fprintf(fd,"\n");
}



/* print the liftings of R[][] to all boolean operations, */
/* then print for each lifted property whether R[][] satisfies it; */
/* if (full) is set, set all 3-implications in implies[][][] to false */
/* that can still be disproved by R[][], and list them to stdout */
inline void tellProperties(
    __const2__ bool R[card][card],
    struct _implies implies[nfMax][nfMax][nfMax],
    bool full)
{
    bool RO[optnMax][card][card];
    propT p;
    optnT optn;
    optnT j;
    lawFT hasLp[propMax][optnMax];

    for (optn=0; optn<optnMax; ++optn)
	applyOperation(optn,R,RO[optn]);
    for (optn=1; optn<optnMax; ++optn) {
	for (j=optnMax-1; j>optn; --j)
	    if (equalRel(RO[j],RO[optn])) {
		printf("%X: like %X\n",optn,j);
		break;
	    }
	if (j <= optn) {	
	    printf("%X:\n",optn);
	    printRel(RO[optn]);
	}
    }
    for (p=0; p<propMax; ++p) {
	propT const prop = tellPerm[p];
	for (optn=0; optn<optnMax; ++optn)
	    hasLp[prop][optn] = ( hasProperty(prop,RO[optn])
				? lfTrue
				: lfFalse
				);
	printHasLpRow(stdout,hasLp,-24,prop);
    }
    printf("\n");
    if (full)
	listCtrExmUsages(hasLp,implies,wgInf,oExm);
}



/* read the property table hasLp[][] from file (fd), */
/* succeed if terminated by @, fail if terminated by EOF or error, */
/* if (echo) is set, copy the input to stdout, */
/* input syntax: " { [ # ] BASEPROP { [ X | NUM | - | . ] }* \n ]* " */
static inline bool readProps(
    FILE *fd,
    lawFT hasLp[propMax][optnMax],
    bool echo)
{
    propT prop;
    optnT optn;
    int const bufMax = 2014;
    int const propNameMax = 128;
    char buf[bufMax];
    char propName[propNameMax];
    bool seen[propMax];
    int col;
    static int line = 0;
    const char * const propNameChars = "ABCDEFGHIJKLMNOPQRSTUVWXYZ"
				       "abcdefghijklmnopqrstuvwxyz"
				       "12";

    for (prop=0; prop<propMax; ++prop)
	seen[prop] = false;
    while (readLine(fd,bufMax,buf)) {
	line += 1;
	col = 0;
	if (echo)
	    printf("# %4d:\t%s\n",line,buf);
	bSkipLayout(&col,buf);
	if (bScanGivenString(&col,buf,"#"))
	    continue;
	bSkipLayout(&col,buf);
	if (buf[col] == '@')
	    return true;
	if (buf[col] == '\0')
	    continue;
	if (! bScanStringWhile(&col,buf,propNameChars,
						propNameMax,propName)) {
	    fprintf(stderr,"Line %d, col %d: Property name expected\n",
						line,col);
	    return false;
	}
	prop = string2prop(propName);
	if (prop == propMax) {
	    fprintf(stderr,"Line %d, col %d: Unknown property '%s'\n",
						line,col,propName);
	    return false;
	}
	if (seen[prop]) {
	    fprintf(stderr,"Line %d, col %d:",line,col);
	    fprintf(stderr," property %s[%s] already specified\n",
					    propAbbr[prop],propCode[prop]);
	    return false;
	}
	seen[prop] = true;
	for (optn=0; optn<optnMax; ++optn) {
	    uint digit;
	    bSkipLayout(&col,buf);
	    if (bScanUnsignedHexadecimal(&col,buf,&digit)) {
		if (digit != optn) {
		    fprintf(stderr,"Line %d, col %d:",line,col);
		    fprintf(stderr," %X expected, found %X\n",optn,digit);
		    return false;
		}
		hasLp[prop][optn] = lfTrue;
	    } else if (   bScanGivenString(&col,buf,"x")
		       || bScanGivenString(&col,buf,"X")
		       || bScanGivenString(&col,buf,"+")
		       || bScanGivenString(&col,buf,"*")) {
		hasLp[prop][optn] = lfTrue;
	    } else if (   bScanGivenString(&col,buf,".")
		       || bScanGivenString(&col,buf,"?")) {
		/* hasLp[prop][optn] = lfUnknown; */
	    } else if (   bScanGivenString(&col,buf,"-")
		       || bScanGivenString(&col,buf,"_")) {
		hasLp[prop][optn] = lfFalse;
	    } else {
		fprintf(stderr,"Line %d, col %d: illegal char '%c'\n",
						line,col,buf[col]);
		return false;
	    }
	}
    }
    return false;
}



/* read a property table from file (fn), */
/* check it for consistency wrt. extensional equivalence, */
/* report lifted properties that could be inferred */
/* during consistency check; */
/* if (full) is set, */
/* use the fictitious relation described by it */
/* as a disproof for yet undecided 3-implication in implies[][][], */
/* using (wg) as disproof weight; */
/* more property tables can be read and digested in the same way */
/* until EOF is reached, when tables are separated by "@" in input */
/* Remark: */
/* Information about manually proved properties of relations on */
/* infinte domains is entered using this routine. */
inline void seeProps(
    const char *fn,
    struct _implies implies[nfMax][nfMax][nfMax],
    wgT wg,
    bool full)
{
    lawFT hasLp[propMax][optnMax];
    lawFT hasLpOrig[propMax][optnMax];
    lawFT hasNf[nfMax];
    propT p;
    optnT optn;

    FILE * const fd = ( strcmp(fn,"-") == 0 ? stdin : fopen(fn,"r") );
    if (fd == NULL) {
	fprintf(stderr,"error opening seeProps file '%s'\n",fn);
	return;
    }
    while (true) {
	initHasLp(hasLp,lfUnknown);
	bool const hasMore = readProps(fd,hasLp,true);
	copyHasLp(hasLp,hasLpOrig);
	if (! hasLp2hasNf(hasLp,hasNf)) {
	    fprintf(stderr,"Inconsistent property data\n");
	    break;
	}
	if (eqHasLp(hasLp,hasLpOrig)) {
	    printf("# No new properties inferred\n");
	} else {
	    printf("# Inferred properties:\n");
	    for (p=0; p<propMax; ++p) {
		propT const prop = tellPerm[p];
		printf("#\t%-11s\t",propAbbr[prop]);
		for (optn=0; optn<optnMax; ++optn) {
		    if (optn == 0)
			;
		    else if (optn % 4 == 0)
			printf("   ");
		    else
			printf(" ");
		    if (hasLp[prop][optn] != hasLpOrig[prop][optn])
			setColor(stdout,"31");
		    if (hasLp[prop][optn] == lfTrue)
			printf("%X",optn);
		    else if (hasLp[prop][optn] == lfFalse)
			printf("-");
		    else if (hasLp[prop][optn] == lfUnknown)
			printf(".");
		    else
			printf("!");
		    if (hasLp[prop][optn] != hasLpOrig[prop][optn])
			setColor(stdout,"0");
		}
		printf("\n");
	    }
	}
	if (! hasNfConsistent(implies,hasNf)) {
	    fprintf(stderr,"property data inconsistent with implications\n");
	    break;
	}
	if (full)
	    listCtrExmUsages(hasLp,implies,wg,oSee);
	if (! hasMore)
	    break;
    }
    fclose(fd);
    printf("# seeProps done\n");
}



/* read two property tables from stdin, separated by "@", */
/* infer as much properties as possible from consistency wrt. */
/* extensional equivalence, */
/* then print all mismatches between them to stdout */
inline void diffProps(
    struct _implies implies[nfMax][nfMax][nfMax])
{
    lawFT hasLp1[propMax][optnMax];
    lawFT hasLp2[propMax][optnMax];
    propT p;
    lawFT hasNfDummy[nfMax];

    initHasLp(hasLp1,lfUnknown);
    initHasLp(hasLp2,lfUnknown);
    (void)readProps(stdin,hasLp1,false);
    (void)readProps(stdin,hasLp2,false);
    if (   ! hasLp2hasNf(hasLp1,hasNfDummy)
	|| ! hasLp2hasNf(hasLp2,hasNfDummy)) {
	fprintf(stdout,"inconsistent property tables\n");
	return;
    }
    for (p=0; p<propMax; ++p) {
	propT const prop = tellPerm[p];
	if (eqHasLpRow(hasLp1,hasLp2,prop)) {
	    setColor(stdout,"33");
	    printHasLpRow(stdout,hasLp1,-15,prop);
	    setColor(stdout,"0");
	} else if (compatibleHasLpRow(hasLp1,hasLp2,prop)) {
	    optnT optn;
	    lawFT v;
	    setColor(stdout,"33");
	    fprintf(stdout,"%*s",-15,propAbbr[prop]);
	    setColor(stdout,"0");
	    for (optn=0; optn<optnMax; ++optn) {
		if (optn % 4 == 0)
		    fprintf(stdout,"  ");
		if (hasLp1[prop][optn] == hasLp2[prop][optn]) {
		    setColor(stdout,"33");
		    v = hasLp1[prop][optn];
		} else if (hasLp1[prop][optn] != lfUnknown) {
		    setColor(stdout,"31");
		    v = hasLp1[prop][optn];
		} else if (hasLp2[prop][optn] != lfUnknown) {
		    setColor(stdout,"32");
		    v = hasLp2[prop][optn];
		} else {
		    setColor(stdout,"43");
		    v = hasLp1[prop][optn];
		}
		if (v == lfTrue)
		    fprintf(stdout," %X",optn);
		else if (v == lfFalse)
		    fprintf(stdout," -");
		else
		    fprintf(stdout," .");
		setColor(stdout,"0");
	    }
	    fprintf(stdout,"\n");
	} else {
	    setColor(stdout,"31");
	    printHasLpRow(stdout,hasLp1,15,prop);
	    setColor(stdout,"0");
	    setColor(stdout,"32");
	    printHasLpRow(stdout,hasLp2,15,prop);
	    setColor(stdout,"0");
	}
    }
}



/* ***************************************************************** */
/* ***** eprover formulas for properties ************************@@* */
/* ***************************************************************** */



/* given the boolean operation optn, */
/* print an eprover formula for (X R^optn Y) */
static inline void formLfRel(
    FILE *fd,
    optnT optn,
    char X,
    char Y)
{
    switch (optn) {
    case 0x0:	fprintf(fd,"(         false         )"        ); break;
    case 0x1:	fprintf(fd,"( r(%c,%c)  &   r(%c,%c))",X,Y,Y,X); break;
    case 0x2:	fprintf(fd,"( r(%c,%c)  &  ~r(%c,%c))",X,Y,Y,X); break;
    case 0x3:	fprintf(fd,"( r(%c,%c)              )",X,Y    ); break;
    case 0x4:	fprintf(fd,"(~r(%c,%c)  &   r(%c,%c))",X,Y,Y,X); break;
    case 0x5:	fprintf(fd,"(               r(%c,%c))",    Y,X); break;
    case 0x6:	fprintf(fd,"( r(%c,%c) <=> ~r(%c,%c))",X,Y,Y,X); break;
    case 0x7:	fprintf(fd,"( r(%c,%c)  |   r(%c,%c))",X,Y,Y,X); break;
    case 0x8:	fprintf(fd,"(~r(%c,%c)  &  ~r(%c,%c))",X,Y,Y,X); break;
    case 0x9:	fprintf(fd,"( r(%c,%c) <=>  r(%c,%c))",X,Y,Y,X); break;
    case 0xA:	fprintf(fd,"(              ~r(%c,%c))",    Y,X); break;
    case 0xB:	fprintf(fd,"( r(%c,%c)  |  ~r(%c,%c))",X,Y,Y,X); break;
    case 0xC:	fprintf(fd,"(~r(%c,%c)              )",X,Y    ); break;
    case 0xD:	fprintf(fd,"(~r(%c,%c)  |   r(%c,%c))",X,Y,Y,X); break;
    case 0xE:	fprintf(fd,"(~r(%c,%c)  |  ~r(%c,%c))",X,Y,Y,X); break;
    case 0xF:	fprintf(fd,"(         true          )"        ); break;
    default:
	fprintf(fd,"formLfRel(,0x%X,'%c','%c)\n",optn,X,Y);
	exit(1);
    }
}



/* print an eprover formula for "R^optn is reflexive" */
static inline void formRefl(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X]:( ");
    formLfRel(fd,optn,'X','X');
    fprintf(fd," )");
}


static inline void formIrrefl(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X]:( ~");
    formLfRel(fd,optn,'X','X');
    fprintf(fd," )");
}

static inline void formCoRefl(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X,Y]:( ");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," => X=Y )");
}

static inline void formLfQuasiRefl(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X,Y]:( ");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," => ");
    formLfRel(fd,optn,'X','X');
    fprintf(fd," )");
}

/* print an eprover formula for "R^optn is symmetric" */
static inline void formSym(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X,Y]:( ");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," => ");
    formLfRel(fd,optn,'Y','X');
    fprintf(fd," )");
}

static inline void formASym(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X,Y]:( ");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," => ~");
    formLfRel(fd,optn,'Y','X');
    fprintf(fd," )");
}

static inline void formAntiSym(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X,Y]:( (");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," & ");
    formLfRel(fd,optn,'Y','X');
    fprintf(fd,") => X=Y )");
}

static inline void formTrans(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X,Y,Z]:( (");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," & ");
    formLfRel(fd,optn,'Y','Z');
    fprintf(fd,") => ");
    formLfRel(fd,optn,'X','Z');
    fprintf(fd," )");
}

/* print an eprover formula for "R^optn is anti-transitive" */
static inline void formAntiTrans(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X,Y,Z]:( (");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," & ");
    formLfRel(fd,optn,'Y','Z');
    fprintf(fd,") => ~");
    formLfRel(fd,optn,'X','Z');
    fprintf(fd," )");
}

static inline void formLfEucl(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X,Y,Z]:( (");
    formLfRel(fd,optn,'Y','X');
    fprintf(fd," & ");
    formLfRel(fd,optn,'Z','X');
    fprintf(fd,") => ");
    formLfRel(fd,optn,'Y','Z');
    fprintf(fd," )");
}

static inline void formSemiOrd1(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![W,X,Y,Z]:( (");
    formLfRel(fd,optn,'W','X');
    fprintf(fd," & ~");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," & ~");
    formLfRel(fd,optn,'Y','X');
    fprintf(fd," & ");
    formLfRel(fd,optn,'Y','Z');
    fprintf(fd,") => ");
    formLfRel(fd,optn,'W','Z');
    fprintf(fd," )");
}

static inline void formSemiOrd2(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![W,X,Y,Z]:( (");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," & ");
    formLfRel(fd,optn,'Y','Z');
    fprintf(fd,") => (");
    formLfRel(fd,optn,'W','X');
    fprintf(fd," | ");
    formLfRel(fd,optn,'X','W');
    fprintf(fd," | ");
    formLfRel(fd,optn,'W','Y');
    fprintf(fd," | ");
    formLfRel(fd,optn,'Y','W');
    fprintf(fd," | ");
    formLfRel(fd,optn,'W','Z');
    fprintf(fd," | ");
    formLfRel(fd,optn,'Z','W');
    fprintf(fd,") )");
}

/* print an eprover formula for "R^optn is left serial" */
static inline void formLfSerial(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![Y]:?[X]:( ");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," )");
}

static inline void formDense(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![X,Z]:?[Y]:( ");
    formLfRel(fd,optn,'X','Z');
    fprintf(fd," => (");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd," & ");
    formLfRel(fd,optn,'Y','Z');
    fprintf(fd,") )");
}

/* print an eprover formula for "R^optn is left unique" */
static inline void formLfUnique(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"![W,X,Y]:( (");
    formLfRel(fd,optn,'W','Y');
    fprintf(fd," & ");
    formLfRel(fd,optn,'X','Y');
    fprintf(fd,") => W=X )");
}

static inline void formEmpty(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formEmpty not implemented\n");
    exit(1);
}

static inline void formUniv(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formUniv not implemented\n");
    exit(1);
}

static inline void formRgEucl(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formRgEucl not implemented\n");
    exit(1);
}

static inline void formRgUnique(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formRgUnique not implemented\n");
    exit(1);
}

/* print an eprover formula for "R^optn is connex" */
static inline void formConnex(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formConnex not implemented\n");
    exit(1);
}

static inline void formCoTrans(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formCoTrans not implemented\n");
    exit(1);
}

static inline void formQuasiRefl(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formQuasiRefl not implemented\n");
    exit(1);
}

/* print an eprover formula for "R^optn is semi-connex" */
static inline void formSemiConnex(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formSemiConnex not implemented\n");
    exit(1);
}

static inline void formRgQuasiRefl(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formRgQuasiRefl not implemented\n");
    exit(1);
}

static inline void formIncTrans(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formIncTrans not implemented\n");
    exit(1);
}

/* print an eprover formula for "R^optn is quasi-transitive" */
static inline void formQuasiTrans(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formQuasiTrans not implemented\n");
    exit(1);
}

/* print an eprover formula for "R^optn is right serial" */
static inline void formRgSerial(
    FILE *fd,
    optnT optn)
{
    fprintf(fd,"formRgSerial not implemented\n");
    exit(1);
}



/* print an eprover formula for "R^optn satisfies prop", */
/* (kind) is "axiom" for assumptions and "conjecture" for proof goals */
static inline void printFormula(
    FILE *fd,
    const char *kind,
    propT prop,
    optnT optn)
{
    fprintf(fd,"fof(%s%X,%s,",propCode[prop],optn,kind);
    switch (prop) {
    case pEmpty:	formEmpty(fd,optn);		break;
    case pUniv:		formUniv(fd,optn);		break;
    case pCoRefl:	formCoRefl(fd,optn);		break;
    case pLfEucl:	formLfEucl(fd,optn);		break;
    case pRgEucl:	formRgEucl(fd,optn);		break;
    case pLfUnique:	formLfUnique(fd,optn);		break;
    case pRgUnique:	formRgUnique(fd,optn);		break;
    case pSym:		formSym(fd,optn);		break;
    case pAntiTrans:	formAntiTrans(fd,optn);		break;
    case pASym:		formASym(fd,optn);		break;
    case pConnex:	formConnex(fd,optn);		break;
    case pTrans:	formTrans(fd,optn);		break;
    case pCoTrans:	formCoTrans(fd,optn);		break;
    case pSemiOrd1:	formSemiOrd1(fd,optn);		break;
    case pIrrefl:	formIrrefl(fd,optn);		break;
    case pRefl:		formRefl(fd,optn);		break;
    case pQuasiRefl:	formQuasiRefl(fd,optn);		break;
    case pAntiSym:	formAntiSym(fd,optn);		break;
    case pSemiConnex:	formSemiConnex(fd,optn);	break;
    case pLfQuasiRefl:	formLfQuasiRefl(fd,optn);	break;
    case pRgQuasiRefl:	formRgQuasiRefl(fd,optn);	break;
    case pIncTrans:	formIncTrans(fd,optn);		break;
    case pSemiOrd2:	formSemiOrd2(fd,optn);		break;
    case pQuasiTrans:	formQuasiTrans(fd,optn);	break;
    case pDense:	formDense(fd,optn);		break;
    case pLfSerial:	formLfSerial(fd,optn);		break;
    case pRgSerial:	formRgSerial(fd,optn);		break;
    //case pVacTrans:	formVacTrans(fd,optn);		break;
    default:
	fprintf(fd,"printFormula(%d,0x%X)\n",prop,optn);
	exit(1);
    }
    fprintf(fd,").\n");
}



/* print to file (fd) an eprover formula for the given lifted property */
static inline void printLpFormula(
    FILE *fd,
    const char *kind,
    const struct _liftedProp *lp)
{
    propT const prop = lp->prop;
    optnT const optn = lp->optn;
    printFormula(fd,kind,prop,optn);
}



/* print to file (fd) an eprover formula for the given normal form */
inline void printNfFormula(
    FILE *fd,
    const char *kind,
    nfIT i)
{
    printLpFormula(fd,kind,&lpnfList[i]);
}



==> anc/properties.intf <==
#ifndef properties_intf
#define properties_intf


extern __inline_intf__ bool hasProperty(propT,__const2__ bool[card][card]);
extern __inline_intf__ void incomparableClosure(__const2__ bool[card][card],bool[card][card]);
extern __inline_intf__ void findRels(int argc,const char*const[argc]);
extern __inline_intf__ void findLemmaCodeCtrExm(const char*);
extern __inline_intf__ bool satisfiesLps(const struct _liftedProp[],const bool[],__const2__ bool R[card][card]);
extern __inline_intf__ void tellProperties(__const2__ bool[card][card],struct _implies[nfMax][nfMax][nfMax],bool);
//extern __inline_intf__ void printFormula(FILE *,const char*,propT,optnT);
extern __inline_intf__ void printNfFormula(FILE*,const char*,nfIT);
extern __inline_intf__ void seeProps(const char*,struct _implies[nfMax][nfMax][nfMax],wgT,bool);
extern __inline_intf__ void diffProps(struct _implies[nfMax][nfMax][nfMax]);
extern __inline_intf__ void permuteHasLp(__const2__ lawFT[propMax][optnMax],optnT,lawFT[propMax][optnMax]);


#endif


==> anc/qmc.c <==

#include "nonprominentProperties.h"
#include "qmc.intf"
#include "properties.intf"
#include "main.intf"
#include "relEnum.intf"
#include "lpNames.intf"


/* ***************************************************************** */
/* ***** interface to Quine-McCluskey implementation ************@@* */
/* ***************************************************************** */



/* print the given implicant on stdout */
static inline void qmcPrint(
    combT mask,		/* 0 = irrelevant */
    combT val,		/* values for mask's 1-bits */
    const char *propName[propMax])
{
    combT m;
    propT i;

    /* hex */
    printf("%16llx %16llx",mask,val);
    printf("\t");

    /* binary ('0', '1', '-') */
    for (m=combMax>>1; m>0; m>>=1) {
	if ((m & 0x8888888888888888ll) != 0)
	    printf(" ");
	if ((mask & m) == 0)
	    printf("-");
	else if ((val & m) == 0)
	    printf("0");
	else
	    printf("1");
    }
    printf("\t");

    /* conjunction of names */
    for (i=0,m=1; m<combMax; i+=1,m<<=1) {
	if ((mask & m) != 0) {
	    if ((val & m) == 0)
		printf("~");
	    printf("%s ",propName[i]);
	}
    }
    printf("\n");
}



/* number of relations with given property combination */
static countT cnt[combMax];



static inline void printPropertyCounts(void)
{
    propT i;
    combT mask;
    combT comb;
    countT sum;

    printElapsedTime(stdout);
    printf("Number of relations satisfying properties:\n");
    for (i=0,mask=1; mask<combMax; i+=1,mask<<=1) {
	sum = 0;
	for (comb=0; comb<combMax; ++comb)
	    if ((comb & mask) != 0)
		sum += cnt[comb];
	printf("%10ld\t%s\n",sum,propAbbr[i]);
    }
}



static inline bool qmcIsOn(
    combT comb)
{
    return cnt[comb] == 0;
}



static inline bool qmcIsOff(
    combT comb)
{
    return cnt[comb] > 0;
}



static inline bool qmcIsDontCare(
    combT comb)
{
    return cnt[comb] < 0;
}



static inline void qmcSetDontCare(
    combT comb)
{
    cnt[comb] = -1;
}



static inline void qmc(levelT);



#define levelMax	((levelT)15)	/* max conj count in prime impl */



inline void computeLawsQmc(void)
{
    printElapsedTime(stdout);
    countPropertyCombinations(cnt);
    printPropertyCounts();
    printElapsedTime(stdout);
    printf("Prime implicants for missing combinations");
    printf(" for %d-element sets:\n",card);
    qmc(levelMax);
}



/* ***************************************************************** */
/* ***** poor man's Quine-McCluskey implementation **************@@* */
/* ***************************************************************** */



/* import interface */
static inline bool qmcIsOn(combT);
static inline bool qmcIsOff(combT);
static inline bool qmcIsDontCare(combT);
static inline void qmcSetDontCare(combT);



/* Binary logarithm of an 8 bit word */
/* (i.e. number of right shifts needed to clear it) */
static const uchar lb8[256] = {
     /* 00 01 02 03 04 05 06 07 08 09 0a 0b 0c 0d 0e 0f */
/*00*/	 0, 1, 2, 2, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4,
/*10*/	 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5,
/*20*/	 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6,
/*30*/	 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6,
/*40*/	 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
/*50*/	 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
/*60*/	 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
/*70*/	 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7,
/*80*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*90*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*a0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*b0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*c0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*d0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*e0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
/*f0*/	 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8,
};



/* Binary logarithm of a 64 bit word */
__attr__((const),
static inline uchar lb64(
    combT x))
{
	 if (x >> 56 > 0)	return lb8[x >> 56] + 56;
    else if (x >> 48 > 0)	return lb8[x >> 48] + 48;
    else if (x >> 40 > 0)	return lb8[x >> 40] + 40;
    else if (x >> 32 > 0)	return lb8[x >> 32] + 32;
    else if (x >> 24 > 0)	return lb8[x >> 24] + 24;
    else if (x >> 16 > 0)	return lb8[x >> 16] + 16;
    else if (x >>  8 > 0)	return lb8[x >>  8] +  8;
    else			return lb8[x >>  0] +  0;
}



/* Return the next higher number with the same count of 1-bits as (x) */
__attr__((const),				/* Example: */
static inline combT incrSame1BitCnt(		/* 1..111.. */
    combT x))
{
    combT const clrLst1Bit = (x & (x-1));	/* 1..11... */
    combT const lst1Bit    = x ^ clrLst1Bit;	/* .....1.. */
    combT const xc         = x + lst1Bit;	/* 1.1..... */
    combT const clrLst1Run = (xc & (xc-1));	/* 1....... */
    combT const lst1Run    = x ^ clrLst1Run;	/* ...111.. */
    combT const posLst1Bit = lb64(lst1Bit);	/* 3        */

    return xc + (lst1Run >> posLst1Bit);	/* 1.1...11 */
}



/* Successive calls will count (val) through all subsets of (mask) */
__attr__((const),
static inline combT incrMasked(
    combT val,
    combT mask))
{
    val += 1;
    val += (~ mask);
    val &=    mask;
    return val;
}



static inline void qmcCombStatistics(
    combT *onCnt,
    combT *offCnt,
    combT *dontCareCnt)
{
    combT comb;

    *onCnt = 0;
    *offCnt = 0;
    *dontCareCnt = 0;
    for (comb=0; comb<combMax; ++comb)
	if (qmcIsOn(comb)) {
	    *onCnt += 1;
	} else if (qmcIsOff(comb)) {
	    *offCnt += 1;
	} else if (qmcIsDontCare(comb)) {
	    *dontCareCnt += 1;
	} else {
	    printf("comb %llx is neither on, nor off, nor dontCare\n",
								    comb);
	    abort();
	}
}



static inline void qmcPrintOffCombs(void)
{
    combT comb;
    combT n;
    combT const maskAll = combMax - 1;

    printf("Combinations that are off:\n\n");
    n = 0;
    for (comb=0; comb<combMax; ++comb)
	if (qmcIsOff(comb)) {
	    printf("%6lld ",n);
	    printf("%10ld ",cnt[comb]);	// FIXME cnt[] not in interface
	    qmcPrint(maskAll,comb,propCode);
	    n += 1;
	}
    printf("\n\n");
}



/* If the given rectangle is a prime implicant, report it, */
/* and clear all its elements to don't-care */
static void qmcRect(
    combT mask,		/* 0 = irrelevant */
    combT val)		/* values for mask's 1-bits */
{
    combT const maskC = (~mask & (combMax - 1));	/* complement */
    combT comb;
    bool needCover;

    /* check if all combinations of the given rectangle are present */
    comb = 0;
    needCover = false;
    do {
	if (qmcIsOff(comb|val)) {	/* combination missing */
	    return;
	} else if (qmcIsOn(comb|val)) {	/* not a don't care */
	    needCover = true;
	}
	comb = incrMasked(comb,maskC);
    } while (comb != 0);
    /* all combinations found, report rectangle */
    if (! needCover)
	return;
    qmcPrint(mask,val,propAbbr);
    /* clear rectangle to don't-care */
    comb = 0;
    do {
	qmcSetDontCare(comb|val);
	comb = incrMasked(comb,maskC);
    } while (comb != 0);
}



/* Perform a breath-first search for prime implicants, */
/* up to a length of (levelTop) conjuncts. */
static inline void qmc(
    levelT levelTop)
{
    levelT level;
    combT mask;
    combT val;
    combT onCnt;
    combT offCnt;
    combT dontCareCnt;

    qmcPrintOffCombs();
    /* loop over all levels */
    for (level=1; level<levelTop; ++level) {
	printElapsedTime(stdout);
	printf("level %d: ",level);
	qmcCombStatistics(&onCnt,&offCnt,&dontCareCnt);
	printf("%lld on, %lld off, %lld dont care\n",
						onCnt,offCnt,dontCareCnt);
	if (onCnt == 0)
	    break;
	/* loop over all masks (property sets) */
	combT const mask0 = (1 << level) - 1;
	for (mask=mask0; mask<combMax; mask=incrSame1BitCnt(mask)) {
	    /* loop over all vals (negated/unnegated combinations) */
	    val = 0;
	    do {
		qmcRect(mask,val);
		val = incrMasked(val,mask);
	    } while (val != 0);
	}
    }
}




==> anc/qmc.intf <==
#ifndef qmc_intf
#define qmc_intf


extern __inline_intf__ void computeLawsQmc(void);


#endif


==> anc/relEnum.c <==

#include "nonprominentProperties.h"
#include "relEnum.intf"
#include "properties.intf"
#include "lpEquivalences.intf"
#include "lpImplications.intf"
#include "relation.intf"
#include "relEnumTables.intf"
#include "lpNames.intf"



/* ***************************************************************** */
/* ***** binary relations ***************************************@@* */
/* ***************************************************************** */



/* Define the loop header macros (FORALL_ROW) */
/* for universe sets of 1...9 elements. */

/* To choose, define CARD_CPP in nonprominentProperties.h */



#if	CARD_CPP == 1

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)

#elif	CARD_CPP == 2

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)

#elif	CARD_CPP == 3

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)

#elif	CARD_CPP == 4

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)

#elif	CARD_CPP == 5

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)

#elif	CARD_CPP == 6

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (gp[5]=0; gp[5]<=gp[4]; ++gp[5])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)	\
    for (rw[5]=gpS[card][gp[5]]; rw[5]<gpS[card][gp[5]+1]; rw[5]+=card)

#elif	CARD_CPP == 7

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (gp[5]=0; gp[5]<=gp[4]; ++gp[5])			\
    for (gp[6]=0; gp[6]<=gp[5]; ++gp[6])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)	\
    for (rw[5]=gpS[card][gp[5]]; rw[5]<gpS[card][gp[5]+1]; rw[5]+=card)	\
    for (rw[6]=gpS[card][gp[6]]; rw[6]<gpS[card][gp[6]+1]; rw[6]+=card)

#elif	CARD_CPP == 8

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (gp[5]=0; gp[5]<=gp[4]; ++gp[5])			\
    for (gp[6]=0; gp[6]<=gp[5]; ++gp[6])			\
    for (gp[7]=0; gp[7]<=gp[6]; ++gp[7])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)	\
    for (rw[5]=gpS[card][gp[5]]; rw[5]<gpS[card][gp[5]+1]; rw[5]+=card)	\
    for (rw[6]=gpS[card][gp[6]]; rw[6]<gpS[card][gp[6]+1]; rw[6]+=card)	\
    for (rw[7]=gpS[card][gp[7]]; rw[7]<gpS[card][gp[7]+1]; rw[7]+=card)

#elif	CARD_CPP ==  9

#define FORALL_ROW						\
    for (gp[0]=0; gp[0]<card*2; ++gp[0])			\
    for (gp[1]=0; gp[1]<=gp[0]; ++gp[1])			\
    for (gp[2]=0; gp[2]<=gp[1]; ++gp[2])			\
    for (gp[3]=0; gp[3]<=gp[2]; ++gp[3])			\
    for (gp[4]=0; gp[4]<=gp[3]; ++gp[4])			\
    for (gp[5]=0; gp[5]<=gp[4]; ++gp[5])			\
    for (gp[6]=0; gp[6]<=gp[5]; ++gp[6])			\
    for (gp[7]=0; gp[7]<=gp[6]; ++gp[7])			\
    for (gp[8]=0; gp[8]<=gp[7]; ++gp[8])			\
    for (rw[0]=gpS[card][gp[0]]; rw[0]<gpS[card][gp[0]+1]; rw[0]+=card)	\
    for (rw[1]=gpS[card][gp[1]]; rw[1]<gpS[card][gp[1]+1]; rw[1]+=card)	\
    for (rw[2]=gpS[card][gp[2]]; rw[2]<gpS[card][gp[2]+1]; rw[2]+=card)	\
    for (rw[3]=gpS[card][gp[3]]; rw[3]<gpS[card][gp[3]+1]; rw[3]+=card)	\
    for (rw[4]=gpS[card][gp[4]]; rw[4]<gpS[card][gp[4]+1]; rw[4]+=card)	\
    for (rw[5]=gpS[card][gp[5]]; rw[5]<gpS[card][gp[5]+1]; rw[5]+=card)	\
    for (rw[6]=gpS[card][gp[6]]; rw[6]<gpS[card][gp[6]+1]; rw[6]+=card)	\
    for (rw[7]=gpS[card][gp[7]]; rw[7]<gpS[card][gp[7]+1]; rw[7]+=card)	\
    for (rw[8]=gpS[card][gp[8]]; rw[8]<gpS[card][gp[8]+1]; rw[8]+=card)

#else

#warning CARD_CPP too large: FORALL_ROW cannot be used

#define FORALL_ROW						\
    fprintf(stderr,"FORALL_ROW undefined\n");			\
    abort();							\
    while (false)

#endif



/* gp[i] value: 0  1  2  3  4  5  6  7  8  9  ... */
/* meaning:     0- 0+ 1- 1+ 2- 2+ 3- 3+ 4- 4+ ... */


static elemT gp[card];		/* current groups in FORALL_ROW */
static allRowsIT rw[card];	/* current rows in FORALL_ROW */



/* load values of R[][] from current rows rw[] */
static inline void initFromRow(
    bool R[card][card])
{
    elemT rr;
    elemT cc;

    for (rr=0; rr<card; ++rr) {
	allRowsIT const base = rwS[card] + rr * gpS[card][card*2];
	for (cc=0; cc<card; ++cc)
	    R[rr][cc] = allRows[base+rw[rr]+cc];
    }
}



inline void printGroups(void)
{
    elemT i;

    printf("groups:");
    for (i=0; i<card; ++i)
	printf(" %1d%c",gp[i]/2,(gp[i]&1)!=0?'+':'-');
    printf("\n");
}



/* ***************************************************************** */
/* ***** equalities about unary operations **********************@@* */
/* ***************************************************************** */



/* refine all property partitions from the list below (root) according */
/* to a property's behavior on all relations, move one-element */
/* partitions to (singletons) */
inline countT refinePartitions(
    struct _partMem **root,
    struct _partMem **singletons)
{
    optnT optn;
    bool R[card][card];
    bool RO[optnMax][card][card];
    bool change;
    countT relCnt;

    relCnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	for (optn=0; optn<optnMax; ++optn)
	    applyOperation(optn,R,RO[optn]);
	splitPartitions(root,singletons,RO,&change);
	relCnt += 1;
//	if (change) {
//	    printf("\nRefined (%ld rels):\n",relCnt);
//	    for (optn=0; optn<optnMax; ++optn) {
//		setColor(stdout,"33");
//		printf("%X:",optn);
//		setColor(stdout,"0");
//		printf("\n");
//		printRel(RO[optn]);
//	    }
//	    printPartitions(*root);
//	    fflush(stdout);
//	}
	if (*root == NULL) {
	    printf("no more partitions splitable\n");
	    break;
	}
    }
    return relCnt;
}



/* succeed if the implication (io,ip) ==> (ko,kp) of lifted properties */
/* is universally valid */
inline bool checkNfImpl1(
    propT ip,
    optnT io,
    propT kp,
    optnT ko)
{
    bool R[card][card];
    bool iRO[card][card];
    bool kRO[card][card];

    FORALL_ROW
    {
	initFromRow(R);
	applyOperation(io,R,iRO);
	applyOperation(ko,R,kRO);
	if (hasProperty(ip,iRO) && ! hasProperty(kp,kRO))
	    return false;
    }
    return true;
}



/* succeed if the implication (io,ip) && (jo,jp) ==> (ko,kp) */
/* of lifted properties is universally valid */
inline bool checkNfImpl2(
    propT ip,
    optnT io,
    propT jp,
    optnT jo,
    propT kp,
    optnT ko)
{
    bool R[card][card];
    bool iRO[card][card];
    bool jRO[card][card];
    bool kRO[card][card];

    FORALL_ROW
    {
	initFromRow(R);
	applyOperation(io,R,iRO);
	applyOperation(jo,R,jRO);
	applyOperation(ko,R,kRO);
	if (     hasProperty(ip,iRO)
	    &&   hasProperty(jp,jRO)
	    && ! hasProperty(kp,kRO))
	    return false;
    }
    return true;
}



/* check that equivalent lifted properties are in fact */
/* extensionally equivalent */
inline void checkEqcs(void)
{
    bool R[card][card];
    bool RO[optnMax][card][card];
    propT prop;
    optnT optn;
    lawFT  hasLp[propMax][optnMax];
    lawFT hasNf[nfMax];

    printf("checking that equivalent lifted properties");
    printf(" agree on each relation\n");
    FORALL_ROW
    {
	initFromRow(R);
	for (optn=0; optn<optnMax; ++optn)
	    applyOperation(optn,R,RO[optn]);
	for (prop=0; prop<propMax; ++prop)
	    for (optn=0; optn<optnMax; ++optn)
		hasLp[prop][optn] = ( hasProperty(prop,RO[optn])
				    ? lfTrue
				    : lfFalse
				    );
	if (! hasLp2hasNf(hasLp,hasNf)) {
	    printRel(R);
	    printf("\n\n");
	}
    }
    printf("checkEqcs() finished\n");
}



/* ***************************************************************** */
/* ***** law tests for reported laws ****************************@@* */
/* ***************************************************************** */



/* to be used in relation defs */
#define _ 0



static inline void checkRep061(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 061: AntiTrans ==> ~SemiConnex\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const at = hasProperty(pAntiTrans,R);
	bool const sc = hasProperty(pSemiConnex,R);
	if (at && sc) {
	    printRel(R);
	    printf("at %d, sc %d\n\n",at,sc);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep075(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 075: LfEucl ==> QuasiTrans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const le = hasProperty(pLfEucl,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	if (le && !qt) {
	    printRel(R);
	    printf("le %d, qt %d\n\n",le,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep076(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 076: RgEucl ==> QuasiTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const re = hasProperty(pRgEucl,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	if (re && !qt) {
	    printRel(R);
	    printf("re %d, qt %d\n\n",re,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep078(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 078: Trans ==> QuasiTrans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	if (tr && ! qt) {
	    printRel(R);
	    printf("tr %d, qt %d\n\n",tr,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep122(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 122: AntiTrans, SemiOrd1 ==> Trans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const at = hasProperty(pAntiTrans,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const tr = hasProperty(pTrans,R);
	if (at && s1 && !tr) {
	    printRel(R);
	    printf("at %d, s1 %d, tr %d\n\n",at,s1,tr);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep137(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 137: RgEucl, LfEucl ==> equivalence\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const re = hasProperty(pRgEucl,R);
	bool const le = hasProperty(pLfEucl,R);
	bool const rf = hasProperty(pRefl,R);
	bool const sy = hasProperty(pSym,R);
	bool const tr = hasProperty(pTrans,R);
	if (re && le && (!rf || !sy || !tr)) {
	    printRel(R);
	    printf("re %d, le %d, rf %d, sy %d, tr %d\n\n",re,le,rf,sy,tr);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep170(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 170: SemiOrd2, LfEucl ==> Trans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const le = hasProperty(pLfEucl,R);
	bool const tr = hasProperty(pTrans,R);
	if (s2 && le && !tr) {
	    printRel(R);
	    printf("s2 %d, le %d, tr %d\n\n",s2,le,tr);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep176(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 176: SemiOrd2, QuasiRefl ==> SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const qr = hasProperty(pQuasiRefl,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	if (s2 && qr && !s1) {
	    printRel(R);
	    printf("s2 %d, qr %d, s1 %d\n\n",s2,qr,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep186(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 186: ASym ==> ~Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const as = hasProperty(pASym,R);
	bool const de = hasProperty(pDense,R);
	if (as && de) {
	    printRel(R);
	    printf("as %d, de %d\n\n",as,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep187(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 187: Sym, SemiOrd1 ==> Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sy = hasProperty(pSym,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const de = hasProperty(pDense,R);
	if (sy && s1 && !de) {
	    printRel(R);
	    printf("sy %d, s1 %d, de %d\n\n",sy,s1,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep193(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 193: CoRefl LfSerial ==> ~SemiOrd1\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const cr = hasProperty(pCoRefl,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	if (cr && 1 && s1) {
	    printRel(R);
	    printf("cr %d, ls %d, s1 %d\n\n",cr,ls,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep206(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 206: LfUnique, RgSerial ==> ~SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	if (lu && rs && s1) {
	    printRel(R);
	    printf("lu %d, rs %d, s1 %d\n\n",lu,rs,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep212(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 212: LfUnique, RgSerial ==> ~IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const it = hasProperty(pIncTrans,R);
	if (lu && rs && it) {
	    printRel(R);
	    printf("lu %d, rs %d, it %d\n\n",lu,rs,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep217(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 217: LfUnique, SemiOrd1, ~AntiTrans ==>");
    printf(" LfQuasiRefl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const at = hasProperty(pAntiTrans,R);
	bool const lq = hasProperty(pLfQuasiRefl,R);
	if (lu && s1 && !at && !lq) {
	    printRel(R);
	    printf("lu %d, s1 %d, at %d, lq %d\n\n",lu,s1,at,lq);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep219(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 219: Sym, SemiOrd1, QuasiRefl ==> LfEucl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sy = hasProperty(pSym,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const qr = hasProperty(pQuasiRefl,R);
	bool const le = hasProperty(pLfEucl,R);
	if (sy && s1 && qr && !le) {
	    printRel(R);
	    printf("sy %d, s1 %d, qr %d, le %d\n\n",sy,s1,qr,le);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep220(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 220: LfUnique, RgUnique, IncTrans ==> Empty\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const ru = hasProperty(pRgUnique,R);
	bool const it = hasProperty(pIncTrans,R);
	bool const em = hasProperty(pEmpty,R);
	if (lu && ru && it && !em) {
	    printRel(R);
	    printf("lu %d, ru %d, it %d, em %d\n\n",lu,ru,it,em);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep221(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 221: LfUnique, IncTrans, ~AntiTrans ==>");
    printf(" LfQuasiRefl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const it = hasProperty(pIncTrans,R);
	bool const at = hasProperty(pAntiTrans,R);
	bool const lq = hasProperty(pLfQuasiRefl,R);
	if (lu && it && !at && !lq) {
	    printRel(R);
	    printf("lu %d, it %d, at %d, lq %d\n\n",lu,it,at,lq);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep224(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 224: LfUnique, SemiOrd2, ~AntiTrans ==>");
    printf(" LfQuasiRefl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const at = hasProperty(pAntiTrans,R);
	bool const lq = hasProperty(pLfQuasiRefl,R);
	if (lu && s2 && !at && !lq) {
	    printRel(R);
	    printf("lu %d, s2 %d, at %d, lq %d\n\n",lu,s2,at,lq);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep226(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 226: LfUnique, RgUnique, SemiOrd2 ==> ASym\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const ru = hasProperty(pRgUnique,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const as = hasProperty(pASym,R);
	if (lu && ru && s2 && !as) {
	    printRel(R);
	    printf("lu %d, ru %d, s2 %d, as %d\n\n",lu,ru,s2,as);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep227(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 227: Trans, SemiOrd2 ==> AntiSym || SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	if (tr && s2 && !as && !s1) {
	    printRel(R);
	    printf("tr %d, s2 %d, as %d, s1 %d\n\n",tr,s2,as,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep230(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 230: LfUnique, SemiOrd2 ==> ASym || QuasiTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const as = hasProperty(pASym,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	if (lu && s2 && !as && !qt) {
	    printRel(R);
	    printf("lu %d, s2 %d, as %d, qt %d\n\n",lu,s2,as,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep233(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 233: Trans, SemiOrd2, Dense ==> SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const de = hasProperty(pDense,R);
	bool const s1 = hasProperty(pSemiOrd2,R);
	if (tr && s2 && de && !s1) {
	    printRel(R);
	    printf("tr %d, s2 %d, de %d, s1 %d\n\n",tr,s2,de,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep236(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 236: LfUnique, Trans, LfSerial ==> LfQuasiRefl\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const tr = hasProperty(pTrans,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const lq = hasProperty(pLfQuasiRefl,R);
	if (lu && tr && ls && !lq) {
	    printRel(R);
	    printf("lu %d, tr %d, ls %d, lq %d\n\n",lu,tr,ls,lq);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep240(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 240: LfUnique, IncTrans, LfSerial ==> ~Asym\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const it = hasProperty(pIncTrans,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const as = hasProperty(pASym,R);
	if (lu && it && ls && as) {
	    printRel(R);
	    printf("lu %d, it %d, ls %d, as %d\n\n",lu,it,ls,as);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep243(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 243: RgUnique, ASym, LfSerial ==> SemiOrd2\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ru = hasProperty(pRgUnique,R);
	bool const as = hasProperty(pASym,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	if (ru && as && ls && !s2) {
	    printRel(R);
	    printf("ru %d, as %d, ls %d, s2 %d\n\n",ru,as,ls,s2);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep244(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 244: RgUnique, QuasiTrans, LfSerial ==> Sym\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ru = hasProperty(pRgUnique,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const sy = hasProperty(pSym,R);
	if (ru && qt && ls && !sy) {
	    printRel(R);
	    printf("ru %d, qt %d, ls %d, sy %d\n\n",ru,qt,ls,sy);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep249(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 249: RgUnique, SemiOrd1, RgSerial ==> IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ru = hasProperty(pLfUnique,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const it = hasProperty(pIncTrans,R);
	if (ru && s1 && rs && !it) {
	    printRel(R);
	    printf("ru %d, s1 %d, rs %d, it %d\n\n",ru,s1,rs,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep250(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 250: RgUnique, SemiOrd2 ==> ASym || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ru = hasProperty(pRgUnique,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const as = hasProperty(pASym,R);
	if (ru && s2 && !as && !rs) {
	    printRel(R);
	    printf("ru %d, s2 %d, as %d, rs %d\n\n",ru,s2,as,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep251(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 251: LfSerial, RgSerial, ASym ==> SemiOrd2\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const as = hasProperty(pASym,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	if (ls && rs && as && !s2) {
	    printRel(R);
	    printf("ls %d, rs %d, as %d, s2 %d\n\n",ls,rs,as,s2);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep252(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 252: LfUnique, RgUnique ==>");
    printf(" AntiTrans || AntiSym || QuasiTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const ru = hasProperty(pRgUnique,R);
	bool const at = hasProperty(pAntiTrans,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	if (lu && ru && !at && !as && !qt) {
	    printRel(R);
	    printf("lu %d, ru %d, at %d, as %d, qt %d\n\n",lu,ru,at,as,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep253(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 253: LfEucl, Trans, SemiOrd1, LfSerial ==>");
    printf(" IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const le = hasProperty(pLfEucl,R);
	bool const tr = hasProperty(pTrans,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const it = hasProperty(pIncTrans,R);
	if (le && tr && s1 && ls && !it) {
	    printRel(R);
	    printf("le %d, tr %d, s1 %d, ls %d, it %d\n\n",le,tr,s1,ls,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep254(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 254: LfUnique, RgUnique, SemiOrd2 ==>");
    printf(" Trans || LfSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const ru = hasProperty(pRgUnique,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const tr = hasProperty(pTrans,R);
	bool const ls = hasProperty(pLfSerial,R);
	if (lu && ru && s2 && !tr && !ls) {
	    printRel(R);
	    printf("lu %d, ru %d, s2 %d, tr %d, ls %d\n\n",lu,ru,s2,tr,ls);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep255(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 255: LfUnique ==> LfSerial");
    printf(" || AntiTrans || AntiSym || QuasiTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const at = hasProperty(pAntiTrans,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	if (lu && !ls && !at && !as && !qt) {
	    printRel(R);
	    printf("lu %d, ls %d, at %d, as %d, qt %d\n\n",lu,ls,at,as,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep258(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 258: Trans, SemiOrd2, LfSerial, RgSerial ==>");
    printf(" SemiOrd1\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	if (tr && s2 && ls && rs && !s1) {
	    printRel(R);
	    printf("tr %d, s2 %d, ls %d, rs %d, s1 %d\n\n",tr,s2,ls,rs,s1);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep259(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 259: SemiOrd1, AntiSym, LfSerial ==>");
    printf(" Trans || IncTrans || Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const tr = hasProperty(pTrans,R);
	bool const it = hasProperty(pIncTrans,R);
	bool const de = hasProperty(pDense,R);
	if (s1 && as && ls && !tr && !it && !de) {
	    printRel(R);
	    printf("s1 %d, as %d, ls %d, tr %d, it %d, de %d\n\n",
							s1,as,ls,tr,it,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep261(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 261: SemiOrd1, AntiSym, LfSerial, RgSerial ==>");
    printf(" Trans || IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const tr = hasProperty(pTrans,R);
	bool const it = hasProperty(pIncTrans,R);
	if (s1 && as && ls && rs && !tr && !it) {
	    printRel(R);
	    printf("s1 %d, as %d, ls %d, rs %d, tr %d, it %d\n\n",
							s1,as,ls,rs,tr,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep262(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 262: Trans, SemiOrd2 ==>");
    printf(" ASym || SemiOrd1 || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const as = hasProperty(pASym,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	if (tr && s2 && !as && !s1 && !ls && !rs) {
	    printRel(R);
	    printf("tr %d, s2 %d, as %d, s1 %d, ls %d, rs %d\n\n",
							tr,s2,as,s1,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep263(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 263: Trans, SemiOrd2 ==>");
    printf(" AntiSym || IncTrans || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const it = hasProperty(pIncTrans,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	if (tr && s2 && !as && !it && !ls && !rs) {
	    printRel(R);
	    printf("tr %d, s2 %d, as %d, it %d, ls %d, rs %d\n\n",
							tr,s2,as,it,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep264(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 264: Trans, SemiOrd2, LfSerial, RgSerial ==>");
    printf(" AntiSym || IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const it = hasProperty(pIncTrans,R);
	if (tr && s2 && ls && rs && !as && !it) {
	    printRel(R);
	    printf("tr %d, s2 %d, ls %d, rs %d, as %d, it %d\n\n",
							tr,s2,ls,rs,as,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}


static inline void checkRep265(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 265: AntiTrans, SemiOrd2, QuasiTrans,");
    printf(" LfSerial, RgSerial ==> IncTrans\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const at = hasProperty(pAntiTrans,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const it = hasProperty(pIncTrans,R);
	if (at && s2 && qt && ls && rs && !it) {
	    printRel(R);
	    printf("at %d, s2 %d, qt %d, ls %d, rs %d, it %d\n\n",
							at,s2,qt,ls,rs,it);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep266(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 266: Trans, LfSerial, RgSerial ==>");
    printf(" SemiOrd1 || AntiSym || Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const de = hasProperty(pDense,R);
	if (tr && ls && rs && !s1 && !as && !de) {
	    printRel(R);
	    printf("tr %d, ls %d, rs %d, s1 %d, as %d, de %d\n\n",
							tr,ls,rs,s1,as,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep267(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 267: SemiOrd1, AntiSym, LfSerial, RgSerial ==>");
    printf(" Trans || Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const tr = hasProperty(pTrans,R);
	bool const de = hasProperty(pDense,R);
	if (s1 && as && ls && rs && !tr && !de) {
	    printRel(R);
	    printf("s1 %d, as %d, ls %d, rs %d, tr %d, de %d\n\n",
							s1,as,ls,rs,tr,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep268(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 268: LfSerial, RgSerial, Trans,");
    printf(" ~AntiSym, ~SemiConnex, ~Dense impossible\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const tr = hasProperty(pTrans,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const sc = hasProperty(pSemiConnex,R);
	bool const de = hasProperty(pDense,R);
	if (ls && rs && tr && !as && !sc && !de) {
	    printRel(R);
	    printf("ls %d, rs %d, tr %d, as %d, sc %d, de %d\n\n",
							ls,rs,tr,as,sc,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep269(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 269: SemiOrd1, SemiConnex ==>");
    printf(" QuasiTrans || Dense || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const sc = hasProperty(pSemiConnex,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	bool const de = hasProperty(pDense,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	if (s1 && sc && !qt && !de && !ls && !rs) {
	    printRel(R);
	    printf("s1 %d, sc %d, qt %d, de %d, ls %d, rs %d\n\n",
							s1,sc,qt,de,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep270(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 270: Irrefl, SemiConnex, Dense ==>");
    printf(" QuasiTrans || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const ir = hasProperty(pIrrefl,R);
	bool const sc = hasProperty(pSemiConnex,R);
	bool const de = hasProperty(pDense,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	if (ir && sc && de && !qt && !ls && !rs) {
	    printRel(R);
	    printf("ir %d, sc %d, de %d, qt %d, ls %d, rs %d\n\n",
							ir,sc,de,qt,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep271(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 271: Trans, IncTrans ==>");
    printf(" AntiSym || SemiConnex || Dense || LfSerial || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const it = hasProperty(pIncTrans,R);
	bool const as = hasProperty(pAntiSym,R);
	bool const sc = hasProperty(pSemiConnex,R);
	bool const de = hasProperty(pDense,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	if (tr && it && !as && !sc && !de && !ls && !rs) {
	    printRel(R);
	    printf("tr %d, it %d, as %d, sc %d, de %d, ls %d, rs %d\n\n",
						    tr,it,as,sc,de,ls,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void checkRep272(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 272:  SemiOrd1, SemiOrd2 LfSerial ==>");
    printf(" IncTrans || QuasiTrans || Dense || RgSerial\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const it = hasProperty(pIncTrans,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	bool const de = hasProperty(pDense,R);
	bool const rs = hasProperty(pRgSerial,R);
	if (s1 && s2 && ls && !it && !qt && !de && !rs) {
	    printRel(R);
	    printf("s1 %d, s2 %d, ls %d, it %d, qt %d, de %d, rs %d\n\n",
						s1,s2,ls,it,qt,de,rs);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}





static inline void checkRep274(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking 274:  SemiOrd1, SemiOrd2,");
    printf(" QuasiTrans, LfSerial, RgSerial ==>");
    printf(" Trans || IncTrans || Dense\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	bool const ls = hasProperty(pLfSerial,R);
	bool const rs = hasProperty(pRgSerial,R);
	bool const tr = hasProperty(pTrans,R);
	bool const it = hasProperty(pIncTrans,R);
	bool const de = hasProperty(pDense,R);
	if (s1 && s2 && qt && ls && rs && !tr && !it && !de) {
	    printRel(R);
	    printf("s1 %d, s2 %d, qt %d, ls %d, rs %d,"
						" tr %d, it %d, de %d\n\n",
						s1,s2,qt,ls,rs,tr,it,de);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



inline int checkRep(
    int code)
{
    switch (code) {
//  case  61:	checkRep061();					return 0;
//  case  75:	checkRep075();					return 0;
//  case  76:	checkRep076();					return 0;
//  case  78:	checkRep078();					return 0;
//  case 122:	checkRep122();					return 0;
//  case 137:	checkRep137();					return 0;
//  case 170:	checkRep170();					return 0;
//  case 176:	checkRep176();					return 0;
//  case 186:	checkRep186();					return 0;
//  case 187:	checkRep187();					return 0;
//  case 193:	checkRep193();					return 0;
//  case 206:	checkRep206();					return 0;
//  case 212:	checkRep212();					return 0;
//  case 217:	checkRep217();					return 0;
//  case 219:	checkRep219();					return 0;
//  case 220:	checkRep220();					return 0;
//  case 221:	checkRep221();					return 0;
//  case 226:	checkRep226();					return 0;
//  case 227:	checkRep227();					return 0;
//  case 224:	checkRep224();					return 0;
//  case 230:	checkRep230();					return 0;
//  case 233:	checkRep233();					return 0;
//  case 236:	checkRep236();					return 0;
//  case 240:	checkRep240();					return 0;
//  case 241:	printf("dual to 249\n");			return 1;
//  case 243:	checkRep243();					return 0;
//  case 244:	checkRep244();					return 0;
//  case 249:	checkRep249();					return 0;
//  case 250:	checkRep250();					return 0;
//  case 251:	checkRep251();					return 0;
//  case 252:	checkRep252();					return 0;
//  case 253:	checkRep253();					return 0;
//  case 254:	checkRep254();					return 0;
//  case 255:	checkRep255();					return 0;
//  case 256:	printf("dual to 253\n");			return 1;
//  case 258:	checkRep258();					return 0;
//  case 259:	checkRep259();					return 0;
//  case 260:	printf("dual to 259\n");			return 1;
//  case 261:	checkRep261();					return 0;
//  case 262:	checkRep262();					return 0;
//  case 263:	checkRep263();					return 0;
//  case 264:	checkRep264();					return 0;
//  case 265:	checkRep265();					return 0;
//  case 266:	checkRep266();					return 0;
//  case 267:	checkRep267();					return 0;
//  case 268:	checkRep268();					return 0;
//  case 269:	checkRep269();					return 0;
//  case 270:	checkRep270();					return 0;
//  case 271:	checkRep271();					return 0;
//  case 272:	checkRep272();					return 0;
//  case 273:	printf("dual to 272\n");			return 1;
//  case 274:	checkRep274();					return 0;
    default:	printf("checkRep(%d) undefined\n",code);	return 1;
    }
}



/* ***************************************************************** */
/* ***** other law tests ****************************************@@* */
/* ***************************************************************** */



static inline void check05(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking Sym || ASym || AntiSym\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const sy = hasProperty(pSym,R);
	bool const as = hasProperty(pASym,R);
	bool const an = hasProperty(pAntiSym,R);
	if (! sy && ! as && ! an) {
	    printRel(R);
	    printf("sy %d, as %d, an %d\n\n",sy,as,an);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check06(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking LfUnique, Irrefl vs. AntiTrans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const lu = hasProperty(pLfUnique,R);
	bool const ir = hasProperty(pIrrefl,R);
	bool const at = hasProperty(pAntiTrans,R);
	if ((lu && ir && !at) || ( !(lu && ir) && at)) {
	    printRel(R);
	    printf("lu %d, ir %d, at %d\n\n",lu,ir,at);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



static inline void check11(void)
{
    bool R[card][card];
    countT cnt;

    printf("Searching ~SemiOrd1, ~SemiOrd2, QuasiTrans\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const as = hasProperty(pASym,R);
	bool const s1 = hasProperty(pSemiOrd1,R);
	bool const s2 = hasProperty(pSemiOrd2,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	if (as && (!s1 || !s2) && qt) {
	    printRel(R);
	    printf("as %d, s1 %d, s2 %d, qt %d\n\n",as,s1,s2,qt);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



#if 1
static inline void check26(void)
{
    bool R[card][card];
    bool seen[0x20];
    int cnt;

    printf("Examples Trans QuasiTrans CoTrans IncTrans AntiTrans\n");
    for (cnt=0; cnt<0x20; ++cnt)
	seen[cnt] = false;
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const qt = hasProperty(pQuasiTrans,R);
	bool const ct = hasProperty(pCoTrans,R);
	bool const it = hasProperty(pIncTrans,R);
	bool const at = hasProperty(pAntiTrans,R);
	uint const code = ( (tr ? 0x01 : 0x00)
			  | (qt ? 0x02 : 0x00)
			  | (ct ? 0x04 : 0x00)
			  | (it ? 0x08 : 0x00)
			  | (at ? 0x10 : 0x00)
			  );
	//printf(" %02x",code);
	if (! seen[code]) {
	    printRel(R);
	    printf("%2d: tr %d, qt %d, ct %d, it %d, at %d\n\n",
						    cnt,tr,qt,ct,it,at);
	    seen[code] = true;
	    cnt += 1;
	    if (cnt >= 0x20)
		break;
	}
    }
    printf("Found %d of %d combintations\n",cnt,0x20);
}
#else
static inline void check26(void)
{
    const bool R[card][card] = {
/*       0                   1                   2                   3   */
/*       0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1 2 3 4 5 6 7 8 9 0 1 */
/*00*/	{1,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 1*/	{1,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 2*/	{1,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 3*/	{1,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 4*/	{1,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 5*/	{1,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 6*/	{1,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 7*/	{1,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 8*/	{1,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 9*/	{1,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/*10*/	{1,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 1*/	{1,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 2*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 3*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 4*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 5*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 6*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 7*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_,_},
/* 8*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_,_},
/* 9*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_,_},
/*20*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_,_},
/* 1*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_,_},
/* 2*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_,_},
/* 3*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_,_},
/* 4*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_,_},
/* 5*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_,_},
/* 6*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_,_},
/* 7*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_,_},
/* 8*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_,_},
/* 9*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1,_},
/*30*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,1},
/* 1*/	{1,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_,_},
    };

    printf("Examples Trans QuasiTrans CoTrans IncTrans AntiTrans\n");
    bool const tr = hasProperty(pTrans,R);
    bool const qt = hasProperty(pQuasiTrans,R);
    bool const ct = hasProperty(pCoTrans,R);
    bool const it = hasProperty(pIncTrans,R);
    bool const at = hasProperty(pAntiTrans,R);
    printRel(R);
    printf("tr %d, qt %d, ct %d, it %d, at %d\n\n",tr,qt,ct,it,at);
}
#endif



static inline void check28(void)
{
    countT cnt;

    printf("Counting relations\n\n");
    cnt = 0;
    FORALL_ROW
    {
	++cnt;
    }
    printf("Found %ld relations for %d-element sets\n",cnt,card);
}



static inline void check29(void)
{
    bool R[card][card];
    elemT x2;
    elemT y2;
    elemT x3;
    elemT y3;

    printf("Non-monotonicity/non-antitonicity of QuasiRefl\n\n");
    FORALL_ROW
    {
	initFromRow(R);
	if (! hasProperty(pQuasiRefl,R)) {
	    for (x2=0; x2<card; ++x2)
		for (y2=0; y2<card; ++y2)
		    if (!R[x2][y2]) {
			R[x2][y2] = true;
			if (hasProperty(pQuasiRefl,R)) {
			    for (x3=0; x3<card; ++x3)
				for (y3=0; y3<card; ++y3)
				    if (!R[x3][y3]) {
					R[x3][y3] = true;
					if (! hasProperty(pQuasiRefl,R)) {
					    printRel(R);
					    printf("%d,%d %d,%d\n",
							    x2,y2,x3,y3);
					    return;
					}
					R[x3][y3] = false;
				    }
			}
			R[x2][y2] = false;
		    }
	}
    }
    printf("Found no examples for %d-element sets\n",card);
}



static inline void check31(void)
{
    bool R[card][card];
    countT cnt;

    printf("Checking Trans <=/=> RgEucl\n\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	bool const tr = hasProperty(pTrans,R);
	bool const re = hasProperty(pRgEucl,R);
	if (tr != re) {
	    printRel(R);
	    printf("tr %d, re %d\n\n",tr,re);
	    ++cnt;
	    //return;
	}
    }
    printf("Found %ld counter-examples for %d-element sets\n",cnt,card);
}



inline int checkOther(
    int code)
{
    switch (code) {
    case   5:	check05();					return 0;
    case   6:	check06();					return 0;
    case  11:	check11();					return 0;
    case  26:	check26();					return 0;
    case  28:	check28();					return 0;
    case  29:	check29();					return 0;
    case  31:	check31();					return 0;
    default:	printf("checkOther(%d) undefined\n",code);	return 1;
    }
}



/* ***************************************************************** */
/* ***** search for property combinations ***********************@@* */
/* ***************************************************************** */



/* print all relations that satisfy the given conjunction of */
/* (negated or unnegated, as given in neg[]) properties in req[], */
/* the list is terminated by req[].optn==optnMax */
inline void findLpExamples(
    const struct _liftedProp req[],
    const bool neg[])
{
    bool R[card][card];
    countT cnt;
    int r;

    printf("Searching for");
    for (r=0; req[r].optn!=optnMax; ++r) {
        printf(" ");
        if (neg[r])
            printf("! ");
        printLp(stdout,propAbbr,&req[r]);
    }   
    printf(":\n");
    cnt = 0;
    FORALL_ROW
    {
	initFromRow(R);
	if (satisfiesLps(req,neg,R)) {
	    printRel(R);
	    ++cnt;
	}
    }
    printf("Found %ld examples for %d-element sets\n",cnt,card);
}



/* compute data for experimental relation-enumeration pruning approach */
// TODO approach not yet implemented
inline void computeGpNeeded(void)
{
    elemT group;
    elemT row;
    nfIT nf;
    bool R[card][card];
    bool sat[nfMax];
    bool gpTrueNeeded[(elemT)10*2-1][(elemT)10][nfMax];
    bool gpFalseNeeded[(elemT)10*2-1][(elemT)10][nfMax];

    for (group=0; group<2*card; ++group)
	for (row=0; row<card; ++row)
	    for (nf=0; nf<nfMax; ++nf) {
		gpTrueNeeded[group][row][nf] = false;
		gpFalseNeeded[group][row][nf] = false;
	    }
    FORALL_ROW
    {
	initFromRow(R);
	evalAllNfs(R,sat);
	for (nf=0; nf<nfMax; ++nf)
	    if (sat[nf]) {
		for (row=0; row<card; ++row)
		    gpTrueNeeded[gp[row]][row][nf] = true;
	    } else {
		for (row=0; row<card; ++row)
		    gpFalseNeeded[gp[row]][row][nf] = true;
	    }
    }
    printf("\n");
    printf("true:\n");
    printf("     ");
    for (group=0; group<2*card; ++group)
	printf("%d%c%*s",group/2,"-+"[group%2],card-1,"");
    printf("\n");
    for (nf=0; nf<nfMax; ++nf) {
	printNf(stdout,propCode,nf);
	printf(" ");
	for (group=0; group<2*card; ++group) {
	    for (row=0; row<card; ++row)
		if (! gpTrueNeeded[group][row][nf])
		    printf("%d",row);
		else
		    printf(".");
	    printf(" ");
	}
	printf("\n");
    }
    printf("\n");
    printf("false:\n");
    printf("     ");
    for (group=0; group<2*card; ++group)
	printf("%d%c%*s",group/2,"-+"[group%2],card-1,"");
    printf("\n");
    for (nf=0; nf<nfMax; ++nf) {
	printNf(stdout,propCode,nf);
	printf(" ");
	for (group=0; group<2*card; ++group) {
	    for (row=0; row<card; ++row)
		if (! gpFalseNeeded[group][row][nf])
		    printf("%d",row);
		else
		    printf(".");
	    printf(" ");
	}
	printf("\n");
    }
    printf("\n");
}



/* ***************************************************************** */
/* ***** interface to Quine-McCluskey implementation ************@@* */
/* ***************************************************************** */



/* for each conjunction of (negated or unnegated, according to a bit */
/* in a bit vector) basic properties, compute the number of relations */
/* that satisfy the conjunction, use the bit vector to store the count */
/* into cnt[] */
inline void countPropertyCombinations(
    countT cnt[combMax])
{
    bool R[card][card];
    combT comb;
    propT p;

    printf("Counting property combinations for %d-element sets\n\n",card);
    for (comb=0; comb<combMax; ++comb)
	cnt[comb] = 0;
    FORALL_ROW
    {
	initFromRow(R);
	comb = 0;
	for (p=0; p<propMax; ++p)
	    if (hasProperty(p,R))
		comb |= (1 << p);
	cnt[comb] += 1;
    }
}





==> anc/relEnum.intf <==
#ifndef relEnum_intf
#define relEnum_intf

extern __inline_intf__ void printGroups(void);

extern __inline_intf__ bool checkNfImpl1(propT,optnT,propT,optnT);
extern __inline_intf__ bool checkNfImpl2(propT,optnT,propT,optnT,propT,optnT);
extern __inline_intf__ void countPropertyCombinations(countT[combMax]);
extern __inline_intf__ countT refinePartitions(struct _partMem**,struct _partMem**);
extern __inline_intf__ int checkRep(int);
extern __inline_intf__ int checkOther(int);
extern __inline_intf__ void findLpExamples(const struct _liftedProp[],const bool[]);
extern __inline_intf__ void checkEqcs(void);
extern __inline_intf__ void computeGpNeeded(void);



#endif


==> anc/relEnumTables.c <==

#include "nonprominentProperties.h"
#include "relEnumTables.intf"



/* ***************************************************************** */
/* ***** tables for efficient enumeration of relations **********@@* */
/* ***************************************************************** */



#define _	0
#define x	1	/* diagonal element */

/* list of all possible matrix rows of a binary relation */
const bool allRows[(allRowsIT)67578] = {
/*     0: 0x0 relations *********************************************** */
/*     0: 1x1 relations *********************************************** */
/* 00000: 1x1 row 0 */
/* 0- */  _,
/* 0+ */  x,
/*     2: 2x2 relations *********************************************** */
/* 00002: 2x2 row 0 */
/* 0- */  _,_,
/* 0+ */  x,_,
/* 1- */  _,1,
/* 1+ */  x,1,
/* 00010: 2x2 row 1 */
/* 0- */  _,_,
/* 0+ */  _,x,
/* 1- */  1,_,
/* 1+ */  1,x,
/*    18: 3x3 relations *********************************************** */
/* 00018: 3x3 row 0 */
/* 0- */  _,_,_,
/* 0+ */  x,_,_,
/* 1- */  _,1,_,  _,_,1,
/* 1+ */  x,1,_,  x,_,1,
/* 2- */  _,1,1,
/* 2+ */  x,1,1,
/* 00042: 3x3 row 1 */
/* 0- */  _,_,_,
/* 0+ */  _,x,_,
/* 1- */  1,_,_,  _,_,1,
/* 1+ */  1,x,_,  _,x,1,
/* 2- */  1,_,1,
/* 2+ */  1,x,1,
/* 00066: 3x3 row 2 */
/* 0- */  _,_,_,
/* 0+ */  _,_,x,
/* 1- */  1,_,_,  _,1,_,
/* 1+ */  1,_,x,  _,1,x,
/* 2- */  1,1,_,
/* 2+ */  1,1,x,
/*    90: 4x4 relations *********************************************** */
/* 00090: 4x4 row 0 */
/* 0- */  _,_,_,_,
/* 0+ */  x,_,_,_,
/* 1- */  _,1,_,_,  _,_,1,_,  _,_,_,1,
/* 1+ */  x,1,_,_,  x,_,1,_,  x,_,_,1,
/* 2- */  _,1,1,_,  _,1,_,1,  _,_,1,1,
/* 2+ */  x,1,1,_,  x,1,_,1,  x,_,1,1,
/* 3- */  _,1,1,1,
/* 3+ */  x,1,1,1,
/* 00154: 4x4 row 1 */
/* 0- */  _,_,_,_,
/* 0+ */  _,x,_,_,
/* 1- */  1,_,_,_,  _,_,1,_,  _,_,_,1,
/* 1+ */  1,x,_,_,  _,x,1,_,  _,x,_,1,
/* 2- */  1,_,1,_,  1,_,_,1,  _,_,1,1,
/* 2+ */  1,x,1,_,  1,x,_,1,  _,x,1,1,
/* 3- */  1,_,1,1,
/* 3+ */  1,x,1,1,
/* 00218: 4x4 row 2 */
/* 0- */  _,_,_,_,
/* 0+ */  _,_,x,_,
/* 1- */  1,_,_,_,  _,1,_,_,  _,_,_,1,
/* 1+ */  1,_,x,_,  _,1,x,_,  _,_,x,1,
/* 2- */  1,1,_,_,  1,_,_,1,  _,1,_,1,
/* 2+ */  1,1,x,_,  1,_,x,1,  _,1,x,1,
/* 3- */  1,1,_,1,
/* 3+ */  1,1,x,1,
/* 00282: 4x4 row 3 */
/* 0- */  _,_,_,_,
/* 0+ */  _,_,_,x,
/* 1- */  1,_,_,_,  _,1,_,_,  _,_,1,_,
/* 1+ */  1,_,_,x,  _,1,_,x,  _,_,1,x,
/* 2- */  1,1,_,_,  1,_,1,_,  _,1,1,_,
/* 2+ */  1,1,_,x,  1,_,1,x,  _,1,1,x,
/* 3- */  1,1,1,_,
/* 3+ */  1,1,1,x,
/*   346: 5x5 relations *********************************************** */
/* 00346: 5x5 row 0 */
/* 0- */  _,_,_,_,_,
/* 0+ */  x,_,_,_,_,
/* 1- */  _,1,_,_,_,  _,_,1,_,_,  _,_,_,1,_,  _,_,_,_,1,
/* 1+ */  x,1,_,_,_,  x,_,1,_,_,  x,_,_,1,_,  x,_,_,_,1,
/* 2- */  _,1,1,_,_,  _,1,_,1,_,  _,1,_,_,1,  _,_,1,1,_,  _,_,1,_,1,
	  _,_,_,1,1,
/* 2+ */  x,1,1,_,_,  x,1,_,1,_,  x,1,_,_,1,  x,_,1,1,_,  x,_,1,_,1,
	  x,_,_,1,1,
/* 3- */  _,1,1,1,_,  _,1,1,_,1,  _,1,_,1,1,  _,_,1,1,1,
/* 3+ */  x,1,1,1,_,  x,1,1,_,1,  x,1,_,1,1,  x,_,1,1,1,
/* 4- */  _,1,1,1,1,
/* 4+ */  x,1,1,1,1,
/* 00506: 5x5 row 1 */
/* 0- */  _,_,_,_,_,
/* 0+ */  _,x,_,_,_,
/* 1- */  1,_,_,_,_,  _,_,1,_,_,  _,_,_,1,_,  _,_,_,_,1,
/* 1+ */  1,x,_,_,_,  _,x,1,_,_,  _,x,_,1,_,  _,x,_,_,1,
/* 2- */  1,_,1,_,_,  1,_,_,1,_,  1,_,_,_,1,  _,_,1,1,_,  _,_,1,_,1,
	  _,_,_,1,1,
/* 2+ */  1,x,1,_,_,  1,x,_,1,_,  1,x,_,_,1,  _,x,1,1,_,  _,x,1,_,1,
	  _,x,_,1,1,
/* 3- */  1,_,1,1,_,  1,_,1,_,1,  1,_,_,1,1,  _,_,1,1,1,
/* 3+ */  1,x,1,1,_,  1,x,1,_,1,  1,x,_,1,1,  _,x,1,1,1,
/* 4- */  1,_,1,1,1,
/* 4+ */  1,x,1,1,1,
/* 00666: 5x5 row 2 */
/* 0- */  _,_,_,_,_,
/* 0+ */  _,_,x,_,_,
/* 1- */  1,_,_,_,_,  _,1,_,_,_,  _,_,_,1,_,  _,_,_,_,1,
/* 1+ */  1,_,x,_,_,  _,1,x,_,_,  _,_,x,1,_,  _,_,x,_,1,
/* 2- */  1,1,_,_,_,  1,_,_,1,_,  1,_,_,_,1,  _,1,_,1,_,  _,1,_,_,1,
	  _,_,_,1,1,
/* 2+ */  1,1,x,_,_,  1,_,x,1,_,  1,_,x,_,1,  _,1,x,1,_,  _,1,x,_,1,
	  _,_,x,1,1,
/* 3- */  1,1,_,1,_,  1,1,_,_,1,  1,_,_,1,1,  _,1,_,1,1,
/* 3+ */  1,1,x,1,_,  1,1,x,_,1,  1,_,x,1,1,  _,1,x,1,1,
/* 4- */  1,1,_,1,1,
/* 4+ */  1,1,x,1,1,
/* 00826: 5x5 row 3 */
/* 0- */  _,_,_,_,_,
/* 0+ */  _,_,_,x,_,
/* 1- */  1,_,_,_,_,  _,1,_,_,_,  _,_,1,_,_,  _,_,_,_,1,
/* 1+ */  1,_,_,x,_,  _,1,_,x,_,  _,_,1,x,_,  _,_,_,x,1,
/* 2- */  1,1,_,_,_,  1,_,1,_,_,  1,_,_,_,1,  _,1,1,_,_,  _,1,_,_,1,
	  _,_,1,_,1,
/* 2+ */  1,1,_,x,_,  1,_,1,x,_,  1,_,_,x,1,  _,1,1,x,_,  _,1,_,x,1,
	  _,_,1,x,1,
/* 3- */  1,1,1,_,_,  1,1,_,_,1,  1,_,1,_,1,  _,1,1,_,1,
/* 3+ */  1,1,1,x,_,  1,1,_,x,1,  1,_,1,x,1,  _,1,1,x,1,
/* 4- */  1,1,1,_,1,
/* 4+ */  1,1,1,x,1,
/* 00986: 5x5 row 4 */
/* 0- */  _,_,_,_,_,
/* 0+ */  _,_,_,_,x,
/* 1- */  1,_,_,_,_,  _,1,_,_,_,  _,_,1,_,_,  _,_,_,1,_,
/* 1+ */  1,_,_,_,x,  _,1,_,_,x,  _,_,1,_,x,  _,_,_,1,x,
/* 2- */  1,1,_,_,_,  1,_,1,_,_,  1,_,_,1,_,  _,1,1,_,_,  _,1,_,1,_,
	  _,_,1,1,_,
/* 2+ */  1,1,_,_,x,  1,_,1,_,x,  1,_,_,1,x,  _,1,1,_,x,  _,1,_,1,x,
	  _,_,1,1,x,
/* 3- */  1,1,1,_,_,  1,1,_,1,_,  1,_,1,1,_,  _,1,1,1,_,
/* 3+ */  1,1,1,_,x,  1,1,_,1,x,  1,_,1,1,x,  _,1,1,1,x,
/* 4- */  1,1,1,1,_,
/* 4+ */  1,1,1,1,x,
/*  1146: 6x6 relations *********************************************** */
/* 01146: 6x6 row 0 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  x,_,_,_,_,_,
/* 1- */  _,1,_,_,_,_,  _,_,1,_,_,_,  _,_,_,1,_,_,  _,_,_,_,1,_,
	  _,_,_,_,_,1,
/* 1+ */  x,1,_,_,_,_,  x,_,1,_,_,_,  x,_,_,1,_,_,  x,_,_,_,1,_,
	  x,_,_,_,_,1,
/* 2- */  _,1,1,_,_,_,  _,1,_,1,_,_,  _,1,_,_,1,_,  _,1,_,_,_,1,
	  _,_,1,1,_,_,  _,_,1,_,1,_,  _,_,1,_,_,1,  _,_,_,1,1,_,
	  _,_,_,1,_,1,  _,_,_,_,1,1,
/* 2+ */  x,1,1,_,_,_,  x,1,_,1,_,_,  x,1,_,_,1,_,  x,1,_,_,_,1,
	  x,_,1,1,_,_,  x,_,1,_,1,_,  x,_,1,_,_,1,  x,_,_,1,1,_,
	  x,_,_,1,_,1,  x,_,_,_,1,1,
/* 3- */  _,1,1,1,_,_,  _,1,1,_,1,_,  _,1,1,_,_,1,  _,1,_,1,1,_,
	  _,1,_,1,_,1,  _,1,_,_,1,1,  _,_,1,1,1,_,  _,_,1,1,_,1,
	  _,_,1,_,1,1,  _,_,_,1,1,1,
/* 3+ */  x,1,1,1,_,_,  x,1,1,_,1,_,  x,1,1,_,_,1,  x,1,_,1,1,_,
	  x,1,_,1,_,1,  x,1,_,_,1,1,  x,_,1,1,1,_,  x,_,1,1,_,1,
	  x,_,1,_,1,1,  x,_,_,1,1,1,
/* 4- */  _,1,1,1,1,_,  _,1,1,1,_,1,  _,1,1,_,1,1,  _,1,_,1,1,1,
	  _,_,1,1,1,1,
/* 4+ */  x,1,1,1,1,_,  x,1,1,1,_,1,  x,1,1,_,1,1,  x,1,_,1,1,1,
	  x,_,1,1,1,1,
/* 5- */  _,1,1,1,1,1,
/* 5+ */  x,1,1,1,1,1,
/* 01530: 6x6 row 1 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,x,_,_,_,_,
/* 1- */  1,_,_,_,_,_,  _,_,1,_,_,_,  _,_,_,1,_,_,  _,_,_,_,1,_,
	  _,_,_,_,_,1,
/* 1+ */  1,x,_,_,_,_,  _,x,1,_,_,_,  _,x,_,1,_,_,  _,x,_,_,1,_,
	  _,x,_,_,_,1,
/* 2- */  1,_,1,_,_,_,  1,_,_,1,_,_,  1,_,_,_,1,_,  1,_,_,_,_,1,
	  _,_,1,1,_,_,  _,_,1,_,1,_,  _,_,1,_,_,1,  _,_,_,1,1,_,
	  _,_,_,1,_,1,  _,_,_,_,1,1,
/* 2+ */  1,x,1,_,_,_,  1,x,_,1,_,_,  1,x,_,_,1,_,  1,x,_,_,_,1,
	  _,x,1,1,_,_,  _,x,1,_,1,_,  _,x,1,_,_,1,  _,x,_,1,1,_,
	  _,x,_,1,_,1,  _,x,_,_,1,1,
/* 3- */  1,_,1,1,_,_,  1,_,1,_,1,_,  1,_,1,_,_,1,  1,_,_,1,1,_,
	  1,_,_,1,_,1,  1,_,_,_,1,1,  _,_,1,1,1,_,  _,_,1,1,_,1,
	  _,_,1,_,1,1,  _,_,_,1,1,1,
/* 3+ */  1,x,1,1,_,_,  1,x,1,_,1,_,  1,x,1,_,_,1,  1,x,_,1,1,_,
	  1,x,_,1,_,1,  1,x,_,_,1,1,  _,x,1,1,1,_,  _,x,1,1,_,1,
	  _,x,1,_,1,1,  _,x,_,1,1,1,
/* 4- */  1,_,1,1,1,_,  1,_,1,1,_,1,  1,_,1,_,1,1,  1,_,_,1,1,1,
	  _,_,1,1,1,1,
/* 4+ */  1,x,1,1,1,_,  1,x,1,1,_,1,  1,x,1,_,1,1,  1,x,_,1,1,1,
	  _,x,1,1,1,1,
/* 5- */  1,_,1,1,1,1,
/* 5+ */  1,x,1,1,1,1,
/* 01914: 6x6 row 2 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,_,x,_,_,_,
/* 1- */  1,_,_,_,_,_,  _,1,_,_,_,_,  _,_,_,1,_,_,  _,_,_,_,1,_,
	  _,_,_,_,_,1,
/* 1+ */  1,_,x,_,_,_,  _,1,x,_,_,_,  _,_,x,1,_,_,  _,_,x,_,1,_,
	  _,_,x,_,_,1,
/* 2- */  1,1,_,_,_,_,  1,_,_,1,_,_,  1,_,_,_,1,_,  1,_,_,_,_,1,
	  _,1,_,1,_,_,  _,1,_,_,1,_,  _,1,_,_,_,1,  _,_,_,1,1,_,
	  _,_,_,1,_,1,  _,_,_,_,1,1,
/* 2+ */  1,1,x,_,_,_,  1,_,x,1,_,_,  1,_,x,_,1,_,  1,_,x,_,_,1,
	  _,1,x,1,_,_,  _,1,x,_,1,_,  _,1,x,_,_,1,  _,_,x,1,1,_,
	  _,_,x,1,_,1,  _,_,x,_,1,1,
/* 3- */  1,1,_,1,_,_,  1,1,_,_,1,_,  1,1,_,_,_,1,  1,_,_,1,1,_,
	  1,_,_,1,_,1,  1,_,_,_,1,1,  _,1,_,1,1,_,  _,1,_,1,_,1,
	  _,1,_,_,1,1,  _,_,_,1,1,1,
/* 3+ */  1,1,x,1,_,_,  1,1,x,_,1,_,  1,1,x,_,_,1,  1,_,x,1,1,_,
	  1,_,x,1,_,1,  1,_,x,_,1,1,  _,1,x,1,1,_,  _,1,x,1,_,1,
	  _,1,x,_,1,1,  _,_,x,1,1,1,
/* 4- */  1,1,_,1,1,_,  1,1,_,1,_,1,  1,1,_,_,1,1,  1,_,_,1,1,1,
	  _,1,_,1,1,1,
/* 4+ */  1,1,x,1,1,_,  1,1,x,1,_,1,  1,1,x,_,1,1,  1,_,x,1,1,1,
	  _,1,x,1,1,1,
/* 5- */  1,1,_,1,1,1,
/* 5+ */  1,1,x,1,1,1,
/* 02298: 6x6 row 3 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,_,_,x,_,_,
/* 1- */  1,_,_,_,_,_,  _,1,_,_,_,_,  _,_,1,_,_,_,  _,_,_,_,1,_,
	  _,_,_,_,_,1,
/* 1+ */  1,_,_,x,_,_,  _,1,_,x,_,_,  _,_,1,x,_,_,  _,_,_,x,1,_,
	  _,_,_,x,_,1,
/* 2- */  1,1,_,_,_,_,  1,_,1,_,_,_,  1,_,_,_,1,_,  1,_,_,_,_,1,
	  _,1,1,_,_,_,  _,1,_,_,1,_,  _,1,_,_,_,1,  _,_,1,_,1,_,
	  _,_,1,_,_,1,  _,_,_,_,1,1,
/* 2+ */  1,1,_,x,_,_,  1,_,1,x,_,_,  1,_,_,x,1,_,  1,_,_,x,_,1,
	  _,1,1,x,_,_,  _,1,_,x,1,_,  _,1,_,x,_,1,  _,_,1,x,1,_,
	  _,_,1,x,_,1,  _,_,_,x,1,1,
/* 3- */  1,1,1,_,_,_,  1,1,_,_,1,_,  1,1,_,_,_,1,  1,_,1,_,1,_,
	  1,_,1,_,_,1,  1,_,_,_,1,1,  _,1,1,_,1,_,  _,1,1,_,_,1,
	  _,1,_,_,1,1,  _,_,1,_,1,1,
/* 3+ */  1,1,1,x,_,_,  1,1,_,x,1,_,  1,1,_,x,_,1,  1,_,1,x,1,_,
	  1,_,1,x,_,1,  1,_,_,x,1,1,  _,1,1,x,1,_,  _,1,1,x,_,1,
	  _,1,_,x,1,1,  _,_,1,x,1,1,
/* 4- */  1,1,1,_,1,_,  1,1,1,_,_,1,  1,1,_,_,1,1,  1,_,1,_,1,1,
	  _,1,1,_,1,1,
/* 4+ */  1,1,1,x,1,_,  1,1,1,x,_,1,  1,1,_,x,1,1,  1,_,1,x,1,1,
	  _,1,1,x,1,1,
/* 5- */  1,1,1,_,1,1,
/* 5+ */  1,1,1,x,1,1,
/* 02682: 6x6 row 4 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,_,_,_,x,_,
/* 1- */  1,_,_,_,_,_,  _,1,_,_,_,_,  _,_,1,_,_,_,  _,_,_,1,_,_,
	  _,_,_,_,_,1,
/* 1+ */  1,_,_,_,x,_,  _,1,_,_,x,_,  _,_,1,_,x,_,  _,_,_,1,x,_,
	  _,_,_,_,x,1,
/* 2- */  1,1,_,_,_,_,  1,_,1,_,_,_,  1,_,_,1,_,_,  1,_,_,_,_,1,
	  _,1,1,_,_,_,  _,1,_,1,_,_,  _,1,_,_,_,1,  _,_,1,1,_,_,
	  _,_,1,_,_,1,  _,_,_,1,_,1,
/* 2+ */  1,1,_,_,x,_,  1,_,1,_,x,_,  1,_,_,1,x,_,  1,_,_,_,x,1,
	  _,1,1,_,x,_,  _,1,_,1,x,_,  _,1,_,_,x,1,  _,_,1,1,x,_,
	  _,_,1,_,x,1,  _,_,_,1,x,1,
/* 3- */  1,1,1,_,_,_,  1,1,_,1,_,_,  1,1,_,_,_,1,  1,_,1,1,_,_,
	  1,_,1,_,_,1,  1,_,_,1,_,1,  _,1,1,1,_,_,  _,1,1,_,_,1,
	  _,1,_,1,_,1,  _,_,1,1,_,1,
/* 3+ */  1,1,1,_,x,_,  1,1,_,1,x,_,  1,1,_,_,x,1,  1,_,1,1,x,_,
	  1,_,1,_,x,1,  1,_,_,1,x,1,  _,1,1,1,x,_,  _,1,1,_,x,1,
	  _,1,_,1,x,1,  _,_,1,1,x,1,
/* 4- */  1,1,1,1,_,_,  1,1,1,_,_,1,  1,1,_,1,_,1,  1,_,1,1,_,1,
	  _,1,1,1,_,1,
/* 4+ */  1,1,1,1,x,_,  1,1,1,_,x,1,  1,1,_,1,x,1,  1,_,1,1,x,1,
	  _,1,1,1,x,1,
/* 5- */  1,1,1,1,_,1,
/* 5+ */  1,1,1,1,x,1,
/* 03066: 6x6 row 5 */
/* 0- */  _,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,x,
/* 1- */  1,_,_,_,_,_,  _,1,_,_,_,_,  _,_,1,_,_,_,  _,_,_,1,_,_,
	  _,_,_,_,1,_,
/* 1+ */  1,_,_,_,_,x,  _,1,_,_,_,x,  _,_,1,_,_,x,  _,_,_,1,_,x,
	  _,_,_,_,1,x,
/* 2- */  1,1,_,_,_,_,  1,_,1,_,_,_,  1,_,_,1,_,_,  1,_,_,_,1,_,
	  _,1,1,_,_,_,  _,1,_,1,_,_,  _,1,_,_,1,_,  _,_,1,1,_,_,
	  _,_,1,_,1,_,  _,_,_,1,1,_,
/* 2+ */  1,1,_,_,_,x,  1,_,1,_,_,x,  1,_,_,1,_,x,  1,_,_,_,1,x,
	  _,1,1,_,_,x,  _,1,_,1,_,x,  _,1,_,_,1,x,  _,_,1,1,_,x,
	  _,_,1,_,1,x,  _,_,_,1,1,x,
/* 3- */  1,1,1,_,_,_,  1,1,_,1,_,_,  1,1,_,_,1,_,  1,_,1,1,_,_,
	  1,_,1,_,1,_,  1,_,_,1,1,_,  _,1,1,1,_,_,  _,1,1,_,1,_,
	  _,1,_,1,1,_,  _,_,1,1,1,_,
/* 3+ */  1,1,1,_,_,x,  1,1,_,1,_,x,  1,1,_,_,1,x,  1,_,1,1,_,x,
	  1,_,1,_,1,x,  1,_,_,1,1,x,  _,1,1,1,_,x,  _,1,1,_,1,x,
	  _,1,_,1,1,x,  _,_,1,1,1,x,
/* 4- */  1,1,1,1,_,_,  1,1,1,_,1,_,  1,1,_,1,1,_,  1,_,1,1,1,_,
	  _,1,1,1,1,_,
/* 4+ */  1,1,1,1,_,x,  1,1,1,_,1,x,  1,1,_,1,1,x,  1,_,1,1,1,x,
	  _,1,1,1,1,x,
/* 5- */  1,1,1,1,1,_,
/* 5+ */  1,1,1,1,1,x,
/*  3450: 7x7 relations *********************************************** */
/* 03450: 7x7 row 0 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  x,_,_,_,_,_,_,
/* 1- */  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,  _,_,_,_,1,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  x,1,_,_,_,_,_,  x,_,1,_,_,_,_,  x,_,_,1,_,_,_,  x,_,_,_,1,_,_,
	  x,_,_,_,_,1,_,  x,_,_,_,_,_,1,
/* 2- */  _,1,1,_,_,_,_,  _,1,_,1,_,_,_,  _,1,_,_,1,_,_,  _,1,_,_,_,1,_,
	  _,1,_,_,_,_,1,  _,_,1,1,_,_,_,  _,_,1,_,1,_,_,  _,_,1,_,_,1,_,
	  _,_,1,_,_,_,1,  _,_,_,1,1,_,_,  _,_,_,1,_,1,_,  _,_,_,1,_,_,1,
	  _,_,_,_,1,1,_,  _,_,_,_,1,_,1,  _,_,_,_,_,1,1,
/* 2+ */  x,1,1,_,_,_,_,  x,1,_,1,_,_,_,  x,1,_,_,1,_,_,  x,1,_,_,_,1,_,
	  x,1,_,_,_,_,1,  x,_,1,1,_,_,_,  x,_,1,_,1,_,_,  x,_,1,_,_,1,_,
	  x,_,1,_,_,_,1,  x,_,_,1,1,_,_,  x,_,_,1,_,1,_,  x,_,_,1,_,_,1,
	  x,_,_,_,1,1,_,  x,_,_,_,1,_,1,  x,_,_,_,_,1,1,
/* 3- */  _,1,1,1,_,_,_,  _,1,1,_,1,_,_,  _,1,1,_,_,1,_,  _,1,1,_,_,_,1,
	  _,1,_,1,1,_,_,  _,1,_,1,_,1,_,  _,1,_,1,_,_,1,  _,1,_,_,1,1,_,
	  _,1,_,_,1,_,1,  _,1,_,_,_,1,1,  _,_,1,1,1,_,_,  _,_,1,1,_,1,_,
	  _,_,1,1,_,_,1,  _,_,1,_,1,1,_,  _,_,1,_,1,_,1,  _,_,1,_,_,1,1,
	  _,_,_,1,1,1,_,  _,_,_,1,1,_,1,  _,_,_,1,_,1,1,  _,_,_,_,1,1,1,
/* 3+ */  x,1,1,1,_,_,_,  x,1,1,_,1,_,_,  x,1,1,_,_,1,_,  x,1,1,_,_,_,1,
	  x,1,_,1,1,_,_,  x,1,_,1,_,1,_,  x,1,_,1,_,_,1,  x,1,_,_,1,1,_,
	  x,1,_,_,1,_,1,  x,1,_,_,_,1,1,  x,_,1,1,1,_,_,  x,_,1,1,_,1,_,
	  x,_,1,1,_,_,1,  x,_,1,_,1,1,_,  x,_,1,_,1,_,1,  x,_,1,_,_,1,1,
	  x,_,_,1,1,1,_,  x,_,_,1,1,_,1,  x,_,_,1,_,1,1,  x,_,_,_,1,1,1,
/* 4- */  _,1,1,1,1,_,_,  _,1,1,1,_,1,_,  _,1,1,1,_,_,1,  _,1,1,_,1,1,_,
	  _,1,1,_,1,_,1,  _,1,1,_,_,1,1,  _,1,_,1,1,1,_,  _,1,_,1,1,_,1,
	  _,1,_,1,_,1,1,  _,1,_,_,1,1,1,  _,_,1,1,1,1,_,  _,_,1,1,1,_,1,
	  _,_,1,1,_,1,1,  _,_,1,_,1,1,1,  _,_,_,1,1,1,1,
/* 4+ */  x,1,1,1,1,_,_,  x,1,1,1,_,1,_,  x,1,1,1,_,_,1,  x,1,1,_,1,1,_,
	  x,1,1,_,1,_,1,  x,1,1,_,_,1,1,  x,1,_,1,1,1,_,  x,1,_,1,1,_,1,
	  x,1,_,1,_,1,1,  x,1,_,_,1,1,1,  x,_,1,1,1,1,_,  x,_,1,1,1,_,1,
	  x,_,1,1,_,1,1,  x,_,1,_,1,1,1,  x,_,_,1,1,1,1,
/* 5- */  _,1,1,1,1,1,_,  _,1,1,1,1,_,1,  _,1,1,1,_,1,1,  _,1,1,_,1,1,1,
	  _,1,_,1,1,1,1,  _,_,1,1,1,1,1,
/* 5+ */  x,1,1,1,1,1,_,  x,1,1,1,1,_,1,  x,1,1,1,_,1,1,  x,1,1,_,1,1,1,
	  x,1,_,1,1,1,1,  x,_,1,1,1,1,1,
/* 6- */  _,1,1,1,1,1,1,
/* 6+ */  x,1,1,1,1,1,1,
/* 04346: 7x7 row 1 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,x,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,  _,_,_,_,1,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  1,x,_,_,_,_,_,  _,x,1,_,_,_,_,  _,x,_,1,_,_,_,  _,x,_,_,1,_,_,
	  _,x,_,_,_,1,_,  _,x,_,_,_,_,1,
/* 2- */  1,_,1,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,1,_,_,  1,_,_,_,_,1,_,
	  1,_,_,_,_,_,1,  _,_,1,1,_,_,_,  _,_,1,_,1,_,_,  _,_,1,_,_,1,_,
	  _,_,1,_,_,_,1,  _,_,_,1,1,_,_,  _,_,_,1,_,1,_,  _,_,_,1,_,_,1,
	  _,_,_,_,1,1,_,  _,_,_,_,1,_,1,  _,_,_,_,_,1,1,
/* 2+ */  1,x,1,_,_,_,_,  1,x,_,1,_,_,_,  1,x,_,_,1,_,_,  1,x,_,_,_,1,_,
	  1,x,_,_,_,_,1,  _,x,1,1,_,_,_,  _,x,1,_,1,_,_,  _,x,1,_,_,1,_,
	  _,x,1,_,_,_,1,  _,x,_,1,1,_,_,  _,x,_,1,_,1,_,  _,x,_,1,_,_,1,
	  _,x,_,_,1,1,_,  _,x,_,_,1,_,1,  _,x,_,_,_,1,1,
/* 3- */  1,_,1,1,_,_,_,  1,_,1,_,1,_,_,  1,_,1,_,_,1,_,  1,_,1,_,_,_,1,
	  1,_,_,1,1,_,_,  1,_,_,1,_,1,_,  1,_,_,1,_,_,1,  1,_,_,_,1,1,_,
	  1,_,_,_,1,_,1,  1,_,_,_,_,1,1,  _,_,1,1,1,_,_,  _,_,1,1,_,1,_,
	  _,_,1,1,_,_,1,  _,_,1,_,1,1,_,  _,_,1,_,1,_,1,  _,_,1,_,_,1,1,
	  _,_,_,1,1,1,_,  _,_,_,1,1,_,1,  _,_,_,1,_,1,1,  _,_,_,_,1,1,1,
/* 3+ */  1,x,1,1,_,_,_,  1,x,1,_,1,_,_,  1,x,1,_,_,1,_,  1,x,1,_,_,_,1,
	  1,x,_,1,1,_,_,  1,x,_,1,_,1,_,  1,x,_,1,_,_,1,  1,x,_,_,1,1,_,
	  1,x,_,_,1,_,1,  1,x,_,_,_,1,1,  _,x,1,1,1,_,_,  _,x,1,1,_,1,_,
	  _,x,1,1,_,_,1,  _,x,1,_,1,1,_,  _,x,1,_,1,_,1,  _,x,1,_,_,1,1,
	  _,x,_,1,1,1,_,  _,x,_,1,1,_,1,  _,x,_,1,_,1,1,  _,x,_,_,1,1,1,
/* 4- */  1,_,1,1,1,_,_,  1,_,1,1,_,1,_,  1,_,1,1,_,_,1,  1,_,1,_,1,1,_,
	  1,_,1,_,1,_,1,  1,_,1,_,_,1,1,  1,_,_,1,1,1,_,  1,_,_,1,1,_,1,
	  1,_,_,1,_,1,1,  1,_,_,_,1,1,1,  _,_,1,1,1,1,_,  _,_,1,1,1,_,1,
	  _,_,1,1,_,1,1,  _,_,1,_,1,1,1,  _,_,_,1,1,1,1,
/* 4+ */  1,x,1,1,1,_,_,  1,x,1,1,_,1,_,  1,x,1,1,_,_,1,  1,x,1,_,1,1,_,
	  1,x,1,_,1,_,1,  1,x,1,_,_,1,1,  1,x,_,1,1,1,_,  1,x,_,1,1,_,1,
	  1,x,_,1,_,1,1,  1,x,_,_,1,1,1,  _,x,1,1,1,1,_,  _,x,1,1,1,_,1,
	  _,x,1,1,_,1,1,  _,x,1,_,1,1,1,  _,x,_,1,1,1,1,
/* 5- */  1,_,1,1,1,1,_,  1,_,1,1,1,_,1,  1,_,1,1,_,1,1,  1,_,1,_,1,1,1,
	  1,_,_,1,1,1,1,  _,_,1,1,1,1,1,
/* 5+ */  1,x,1,1,1,1,_,  1,x,1,1,1,_,1,  1,x,1,1,_,1,1,  1,x,1,_,1,1,1,
	  1,x,_,1,1,1,1,  _,x,1,1,1,1,1,
/* 6- */  1,_,1,1,1,1,1,
/* 6+ */  1,x,1,1,1,1,1,
/* 05242: 7x7 row 2 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,x,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,_,1,_,_,_,  _,_,_,_,1,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  1,_,x,_,_,_,_,  _,1,x,_,_,_,_,  _,_,x,1,_,_,_,  _,_,x,_,1,_,_,
	  _,_,x,_,_,1,_,  _,_,x,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,1,_,_,  1,_,_,_,_,1,_,
	  1,_,_,_,_,_,1,  _,1,_,1,_,_,_,  _,1,_,_,1,_,_,  _,1,_,_,_,1,_,
	  _,1,_,_,_,_,1,  _,_,_,1,1,_,_,  _,_,_,1,_,1,_,  _,_,_,1,_,_,1,
	  _,_,_,_,1,1,_,  _,_,_,_,1,_,1,  _,_,_,_,_,1,1,
/* 2+ */  1,1,x,_,_,_,_,  1,_,x,1,_,_,_,  1,_,x,_,1,_,_,  1,_,x,_,_,1,_,
	  1,_,x,_,_,_,1,  _,1,x,1,_,_,_,  _,1,x,_,1,_,_,  _,1,x,_,_,1,_,
	  _,1,x,_,_,_,1,  _,_,x,1,1,_,_,  _,_,x,1,_,1,_,  _,_,x,1,_,_,1,
	  _,_,x,_,1,1,_,  _,_,x,_,1,_,1,  _,_,x,_,_,1,1,
/* 3- */  1,1,_,1,_,_,_,  1,1,_,_,1,_,_,  1,1,_,_,_,1,_,  1,1,_,_,_,_,1,
	  1,_,_,1,1,_,_,  1,_,_,1,_,1,_,  1,_,_,1,_,_,1,  1,_,_,_,1,1,_,
	  1,_,_,_,1,_,1,  1,_,_,_,_,1,1,  _,1,_,1,1,_,_,  _,1,_,1,_,1,_,
	  _,1,_,1,_,_,1,  _,1,_,_,1,1,_,  _,1,_,_,1,_,1,  _,1,_,_,_,1,1,
	  _,_,_,1,1,1,_,  _,_,_,1,1,_,1,  _,_,_,1,_,1,1,  _,_,_,_,1,1,1,
/* 3+ */  1,1,x,1,_,_,_,  1,1,x,_,1,_,_,  1,1,x,_,_,1,_,  1,1,x,_,_,_,1,
	  1,_,x,1,1,_,_,  1,_,x,1,_,1,_,  1,_,x,1,_,_,1,  1,_,x,_,1,1,_,
	  1,_,x,_,1,_,1,  1,_,x,_,_,1,1,  _,1,x,1,1,_,_,  _,1,x,1,_,1,_,
	  _,1,x,1,_,_,1,  _,1,x,_,1,1,_,  _,1,x,_,1,_,1,  _,1,x,_,_,1,1,
	  _,_,x,1,1,1,_,  _,_,x,1,1,_,1,  _,_,x,1,_,1,1,  _,_,x,_,1,1,1,
/* 4- */  1,1,_,1,1,_,_,  1,1,_,1,_,1,_,  1,1,_,1,_,_,1,  1,1,_,_,1,1,_,
	  1,1,_,_,1,_,1,  1,1,_,_,_,1,1,  1,_,_,1,1,1,_,  1,_,_,1,1,_,1,
	  1,_,_,1,_,1,1,  1,_,_,_,1,1,1,  _,1,_,1,1,1,_,  _,1,_,1,1,_,1,
	  _,1,_,1,_,1,1,  _,1,_,_,1,1,1,  _,_,_,1,1,1,1,
/* 4+ */  1,1,x,1,1,_,_,  1,1,x,1,_,1,_,  1,1,x,1,_,_,1,  1,1,x,_,1,1,_,
	  1,1,x,_,1,_,1,  1,1,x,_,_,1,1,  1,_,x,1,1,1,_,  1,_,x,1,1,_,1,
	  1,_,x,1,_,1,1,  1,_,x,_,1,1,1,  _,1,x,1,1,1,_,  _,1,x,1,1,_,1,
	  _,1,x,1,_,1,1,  _,1,x,_,1,1,1,  _,_,x,1,1,1,1,
/* 5- */  1,1,_,1,1,1,_,  1,1,_,1,1,_,1,  1,1,_,1,_,1,1,  1,1,_,_,1,1,1,
	  1,_,_,1,1,1,1,  _,1,_,1,1,1,1,
/* 5+ */  1,1,x,1,1,1,_,  1,1,x,1,1,_,1,  1,1,x,1,_,1,1,  1,1,x,_,1,1,1,
	  1,_,x,1,1,1,1,  _,1,x,1,1,1,1,
/* 6- */  1,1,_,1,1,1,1,
/* 6+ */  1,1,x,1,1,1,1,
/* 06138: 7x7 row 3 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,_,x,_,_,_,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,_,1,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  1,_,_,x,_,_,_,  _,1,_,x,_,_,_,  _,_,1,x,_,_,_,  _,_,_,x,1,_,_,
	  _,_,_,x,_,1,_,  _,_,_,x,_,_,1,
/* 2- */  1,1,_,_,_,_,_,  1,_,1,_,_,_,_,  1,_,_,_,1,_,_,  1,_,_,_,_,1,_,
	  1,_,_,_,_,_,1,  _,1,1,_,_,_,_,  _,1,_,_,1,_,_,  _,1,_,_,_,1,_,
	  _,1,_,_,_,_,1,  _,_,1,_,1,_,_,  _,_,1,_,_,1,_,  _,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,  _,_,_,_,1,_,1,  _,_,_,_,_,1,1,
/* 2+ */  1,1,_,x,_,_,_,  1,_,1,x,_,_,_,  1,_,_,x,1,_,_,  1,_,_,x,_,1,_,
	  1,_,_,x,_,_,1,  _,1,1,x,_,_,_,  _,1,_,x,1,_,_,  _,1,_,x,_,1,_,
	  _,1,_,x,_,_,1,  _,_,1,x,1,_,_,  _,_,1,x,_,1,_,  _,_,1,x,_,_,1,
	  _,_,_,x,1,1,_,  _,_,_,x,1,_,1,  _,_,_,x,_,1,1,
/* 3- */  1,1,1,_,_,_,_,  1,1,_,_,1,_,_,  1,1,_,_,_,1,_,  1,1,_,_,_,_,1,
	  1,_,1,_,1,_,_,  1,_,1,_,_,1,_,  1,_,1,_,_,_,1,  1,_,_,_,1,1,_,
	  1,_,_,_,1,_,1,  1,_,_,_,_,1,1,  _,1,1,_,1,_,_,  _,1,1,_,_,1,_,
	  _,1,1,_,_,_,1,  _,1,_,_,1,1,_,  _,1,_,_,1,_,1,  _,1,_,_,_,1,1,
	  _,_,1,_,1,1,_,  _,_,1,_,1,_,1,  _,_,1,_,_,1,1,  _,_,_,_,1,1,1,
/* 3+ */  1,1,1,x,_,_,_,  1,1,_,x,1,_,_,  1,1,_,x,_,1,_,  1,1,_,x,_,_,1,
	  1,_,1,x,1,_,_,  1,_,1,x,_,1,_,  1,_,1,x,_,_,1,  1,_,_,x,1,1,_,
	  1,_,_,x,1,_,1,  1,_,_,x,_,1,1,  _,1,1,x,1,_,_,  _,1,1,x,_,1,_,
	  _,1,1,x,_,_,1,  _,1,_,x,1,1,_,  _,1,_,x,1,_,1,  _,1,_,x,_,1,1,
	  _,_,1,x,1,1,_,  _,_,1,x,1,_,1,  _,_,1,x,_,1,1,  _,_,_,x,1,1,1,
/* 4- */  1,1,1,_,1,_,_,  1,1,1,_,_,1,_,  1,1,1,_,_,_,1,  1,1,_,_,1,1,_,
	  1,1,_,_,1,_,1,  1,1,_,_,_,1,1,  1,_,1,_,1,1,_,  1,_,1,_,1,_,1,
	  1,_,1,_,_,1,1,  1,_,_,_,1,1,1,  _,1,1,_,1,1,_,  _,1,1,_,1,_,1,
	  _,1,1,_,_,1,1,  _,1,_,_,1,1,1,  _,_,1,_,1,1,1,
/* 4+ */  1,1,1,x,1,_,_,  1,1,1,x,_,1,_,  1,1,1,x,_,_,1,  1,1,_,x,1,1,_,
	  1,1,_,x,1,_,1,  1,1,_,x,_,1,1,  1,_,1,x,1,1,_,  1,_,1,x,1,_,1,
	  1,_,1,x,_,1,1,  1,_,_,x,1,1,1,  _,1,1,x,1,1,_,  _,1,1,x,1,_,1,
	  _,1,1,x,_,1,1,  _,1,_,x,1,1,1,  _,_,1,x,1,1,1,
/* 5- */  1,1,1,_,1,1,_,  1,1,1,_,1,_,1,  1,1,1,_,_,1,1,  1,1,_,_,1,1,1,
	  1,_,1,_,1,1,1,  _,1,1,_,1,1,1,
/* 5+ */  1,1,1,x,1,1,_,  1,1,1,x,1,_,1,  1,1,1,x,_,1,1,  1,1,_,x,1,1,1,
	  1,_,1,x,1,1,1,  _,1,1,x,1,1,1,
/* 6- */  1,1,1,_,1,1,1,
/* 6+ */  1,1,1,x,1,1,1,
/* 07034: 7x7 row 4 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,x,_,_,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,
	  _,_,_,_,_,1,_,  _,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,x,_,_,  _,1,_,_,x,_,_,  _,_,1,_,x,_,_,  _,_,_,1,x,_,_,
	  _,_,_,_,x,1,_,  _,_,_,_,x,_,1,
/* 2- */  1,1,_,_,_,_,_,  1,_,1,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,_,1,_,
	  1,_,_,_,_,_,1,  _,1,1,_,_,_,_,  _,1,_,1,_,_,_,  _,1,_,_,_,1,_,
	  _,1,_,_,_,_,1,  _,_,1,1,_,_,_,  _,_,1,_,_,1,_,  _,_,1,_,_,_,1,
	  _,_,_,1,_,1,_,  _,_,_,1,_,_,1,  _,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,x,_,_,  1,_,1,_,x,_,_,  1,_,_,1,x,_,_,  1,_,_,_,x,1,_,
	  1,_,_,_,x,_,1,  _,1,1,_,x,_,_,  _,1,_,1,x,_,_,  _,1,_,_,x,1,_,
	  _,1,_,_,x,_,1,  _,_,1,1,x,_,_,  _,_,1,_,x,1,_,  _,_,1,_,x,_,1,
	  _,_,_,1,x,1,_,  _,_,_,1,x,_,1,  _,_,_,_,x,1,1,
/* 3- */  1,1,1,_,_,_,_,  1,1,_,1,_,_,_,  1,1,_,_,_,1,_,  1,1,_,_,_,_,1,
	  1,_,1,1,_,_,_,  1,_,1,_,_,1,_,  1,_,1,_,_,_,1,  1,_,_,1,_,1,_,
	  1,_,_,1,_,_,1,  1,_,_,_,_,1,1,  _,1,1,1,_,_,_,  _,1,1,_,_,1,_,
	  _,1,1,_,_,_,1,  _,1,_,1,_,1,_,  _,1,_,1,_,_,1,  _,1,_,_,_,1,1,
	  _,_,1,1,_,1,_,  _,_,1,1,_,_,1,  _,_,1,_,_,1,1,  _,_,_,1,_,1,1,
/* 3+ */  1,1,1,_,x,_,_,  1,1,_,1,x,_,_,  1,1,_,_,x,1,_,  1,1,_,_,x,_,1,
	  1,_,1,1,x,_,_,  1,_,1,_,x,1,_,  1,_,1,_,x,_,1,  1,_,_,1,x,1,_,
	  1,_,_,1,x,_,1,  1,_,_,_,x,1,1,  _,1,1,1,x,_,_,  _,1,1,_,x,1,_,
	  _,1,1,_,x,_,1,  _,1,_,1,x,1,_,  _,1,_,1,x,_,1,  _,1,_,_,x,1,1,
	  _,_,1,1,x,1,_,  _,_,1,1,x,_,1,  _,_,1,_,x,1,1,  _,_,_,1,x,1,1,
/* 4- */  1,1,1,1,_,_,_,  1,1,1,_,_,1,_,  1,1,1,_,_,_,1,  1,1,_,1,_,1,_,
	  1,1,_,1,_,_,1,  1,1,_,_,_,1,1,  1,_,1,1,_,1,_,  1,_,1,1,_,_,1,
	  1,_,1,_,_,1,1,  1,_,_,1,_,1,1,  _,1,1,1,_,1,_,  _,1,1,1,_,_,1,
	  _,1,1,_,_,1,1,  _,1,_,1,_,1,1,  _,_,1,1,_,1,1,
/* 4+ */  1,1,1,1,x,_,_,  1,1,1,_,x,1,_,  1,1,1,_,x,_,1,  1,1,_,1,x,1,_,
	  1,1,_,1,x,_,1,  1,1,_,_,x,1,1,  1,_,1,1,x,1,_,  1,_,1,1,x,_,1,
	  1,_,1,_,x,1,1,  1,_,_,1,x,1,1,  _,1,1,1,x,1,_,  _,1,1,1,x,_,1,
	  _,1,1,_,x,1,1,  _,1,_,1,x,1,1,  _,_,1,1,x,1,1,
/* 5- */  1,1,1,1,_,1,_,  1,1,1,1,_,_,1,  1,1,1,_,_,1,1,  1,1,_,1,_,1,1,
	  1,_,1,1,_,1,1,  _,1,1,1,_,1,1,
/* 5+ */  1,1,1,1,x,1,_,  1,1,1,1,x,_,1,  1,1,1,_,x,1,1,  1,1,_,1,x,1,1,
	  1,_,1,1,x,1,1,  _,1,1,1,x,1,1,
/* 6- */  1,1,1,1,_,1,1,
/* 6+ */  1,1,1,1,x,1,1,
/* 07930: 7x7 row 5 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,x,_,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,
	  _,_,_,_,1,_,_,  _,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,x,_,  _,1,_,_,_,x,_,  _,_,1,_,_,x,_,  _,_,_,1,_,x,_,
	  _,_,_,_,1,x,_,  _,_,_,_,_,x,1,
/* 2- */  1,1,_,_,_,_,_,  1,_,1,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,1,_,_,
	  1,_,_,_,_,_,1,  _,1,1,_,_,_,_,  _,1,_,1,_,_,_,  _,1,_,_,1,_,_,
	  _,1,_,_,_,_,1,  _,_,1,1,_,_,_,  _,_,1,_,1,_,_,  _,_,1,_,_,_,1,
	  _,_,_,1,1,_,_,  _,_,_,1,_,_,1,  _,_,_,_,1,_,1,
/* 2+ */  1,1,_,_,_,x,_,  1,_,1,_,_,x,_,  1,_,_,1,_,x,_,  1,_,_,_,1,x,_,
	  1,_,_,_,_,x,1,  _,1,1,_,_,x,_,  _,1,_,1,_,x,_,  _,1,_,_,1,x,_,
	  _,1,_,_,_,x,1,  _,_,1,1,_,x,_,  _,_,1,_,1,x,_,  _,_,1,_,_,x,1,
	  _,_,_,1,1,x,_,  _,_,_,1,_,x,1,  _,_,_,_,1,x,1,
/* 3- */  1,1,1,_,_,_,_,  1,1,_,1,_,_,_,  1,1,_,_,1,_,_,  1,1,_,_,_,_,1,
	  1,_,1,1,_,_,_,  1,_,1,_,1,_,_,  1,_,1,_,_,_,1,  1,_,_,1,1,_,_,
	  1,_,_,1,_,_,1,  1,_,_,_,1,_,1,  _,1,1,1,_,_,_,  _,1,1,_,1,_,_,
	  _,1,1,_,_,_,1,  _,1,_,1,1,_,_,  _,1,_,1,_,_,1,  _,1,_,_,1,_,1,
	  _,_,1,1,1,_,_,  _,_,1,1,_,_,1,  _,_,1,_,1,_,1,  _,_,_,1,1,_,1,
/* 3+ */  1,1,1,_,_,x,_,  1,1,_,1,_,x,_,  1,1,_,_,1,x,_,  1,1,_,_,_,x,1,
	  1,_,1,1,_,x,_,  1,_,1,_,1,x,_,  1,_,1,_,_,x,1,  1,_,_,1,1,x,_,
	  1,_,_,1,_,x,1,  1,_,_,_,1,x,1,  _,1,1,1,_,x,_,  _,1,1,_,1,x,_,
	  _,1,1,_,_,x,1,  _,1,_,1,1,x,_,  _,1,_,1,_,x,1,  _,1,_,_,1,x,1,
	  _,_,1,1,1,x,_,  _,_,1,1,_,x,1,  _,_,1,_,1,x,1,  _,_,_,1,1,x,1,
/* 4- */  1,1,1,1,_,_,_,  1,1,1,_,1,_,_,  1,1,1,_,_,_,1,  1,1,_,1,1,_,_,
	  1,1,_,1,_,_,1,  1,1,_,_,1,_,1,  1,_,1,1,1,_,_,  1,_,1,1,_,_,1,
	  1,_,1,_,1,_,1,  1,_,_,1,1,_,1,  _,1,1,1,1,_,_,  _,1,1,1,_,_,1,
	  _,1,1,_,1,_,1,  _,1,_,1,1,_,1,  _,_,1,1,1,_,1,
/* 4+ */  1,1,1,1,_,x,_,  1,1,1,_,1,x,_,  1,1,1,_,_,x,1,  1,1,_,1,1,x,_,
	  1,1,_,1,_,x,1,  1,1,_,_,1,x,1,  1,_,1,1,1,x,_,  1,_,1,1,_,x,1,
	  1,_,1,_,1,x,1,  1,_,_,1,1,x,1,  _,1,1,1,1,x,_,  _,1,1,1,_,x,1,
	  _,1,1,_,1,x,1,  _,1,_,1,1,x,1,  _,_,1,1,1,x,1,
/* 5- */  1,1,1,1,1,_,_,  1,1,1,1,_,_,1,  1,1,1,_,1,_,1,  1,1,_,1,1,_,1,
	  1,_,1,1,1,_,1,  _,1,1,1,1,_,1,
/* 5+ */  1,1,1,1,1,x,_,  1,1,1,1,_,x,1,  1,1,1,_,1,x,1,  1,1,_,1,1,x,1,
	  1,_,1,1,1,x,1,  _,1,1,1,1,x,1,
/* 6- */  1,1,1,1,1,_,1,
/* 6+ */  1,1,1,1,1,x,1,
/* 08826: 7x7 row 6 */
/* 0- */  _,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,x,
/* 1- */  1,_,_,_,_,_,_,  _,1,_,_,_,_,_,  _,_,1,_,_,_,_,  _,_,_,1,_,_,_,
	  _,_,_,_,1,_,_,  _,_,_,_,_,1,_,
/* 1+ */  1,_,_,_,_,_,x,  _,1,_,_,_,_,x,  _,_,1,_,_,_,x,  _,_,_,1,_,_,x,
	  _,_,_,_,1,_,x,  _,_,_,_,_,1,x,
/* 2- */  1,1,_,_,_,_,_,  1,_,1,_,_,_,_,  1,_,_,1,_,_,_,  1,_,_,_,1,_,_,
	  1,_,_,_,_,1,_,  _,1,1,_,_,_,_,  _,1,_,1,_,_,_,  _,1,_,_,1,_,_,
	  _,1,_,_,_,1,_,  _,_,1,1,_,_,_,  _,_,1,_,1,_,_,  _,_,1,_,_,1,_,
	  _,_,_,1,1,_,_,  _,_,_,1,_,1,_,  _,_,_,_,1,1,_,
/* 2+ */  1,1,_,_,_,_,x,  1,_,1,_,_,_,x,  1,_,_,1,_,_,x,  1,_,_,_,1,_,x,
	  1,_,_,_,_,1,x,  _,1,1,_,_,_,x,  _,1,_,1,_,_,x,  _,1,_,_,1,_,x,
	  _,1,_,_,_,1,x,  _,_,1,1,_,_,x,  _,_,1,_,1,_,x,  _,_,1,_,_,1,x,
	  _,_,_,1,1,_,x,  _,_,_,1,_,1,x,  _,_,_,_,1,1,x,
/* 3- */  1,1,1,_,_,_,_,  1,1,_,1,_,_,_,  1,1,_,_,1,_,_,  1,1,_,_,_,1,_,
	  1,_,1,1,_,_,_,  1,_,1,_,1,_,_,  1,_,1,_,_,1,_,  1,_,_,1,1,_,_,
	  1,_,_,1,_,1,_,  1,_,_,_,1,1,_,  _,1,1,1,_,_,_,  _,1,1,_,1,_,_,
	  _,1,1,_,_,1,_,  _,1,_,1,1,_,_,  _,1,_,1,_,1,_,  _,1,_,_,1,1,_,
	  _,_,1,1,1,_,_,  _,_,1,1,_,1,_,  _,_,1,_,1,1,_,  _,_,_,1,1,1,_,
/* 3+ */  1,1,1,_,_,_,x,  1,1,_,1,_,_,x,  1,1,_,_,1,_,x,  1,1,_,_,_,1,x,
	  1,_,1,1,_,_,x,  1,_,1,_,1,_,x,  1,_,1,_,_,1,x,  1,_,_,1,1,_,x,
	  1,_,_,1,_,1,x,  1,_,_,_,1,1,x,  _,1,1,1,_,_,x,  _,1,1,_,1,_,x,
	  _,1,1,_,_,1,x,  _,1,_,1,1,_,x,  _,1,_,1,_,1,x,  _,1,_,_,1,1,x,
	  _,_,1,1,1,_,x,  _,_,1,1,_,1,x,  _,_,1,_,1,1,x,  _,_,_,1,1,1,x,
/* 4- */  1,1,1,1,_,_,_,  1,1,1,_,1,_,_,  1,1,1,_,_,1,_,  1,1,_,1,1,_,_,
	  1,1,_,1,_,1,_,  1,1,_,_,1,1,_,  1,_,1,1,1,_,_,  1,_,1,1,_,1,_,
	  1,_,1,_,1,1,_,  1,_,_,1,1,1,_,  _,1,1,1,1,_,_,  _,1,1,1,_,1,_,
	  _,1,1,_,1,1,_,  _,1,_,1,1,1,_,  _,_,1,1,1,1,_,
/* 4+ */  1,1,1,1,_,_,x,  1,1,1,_,1,_,x,  1,1,1,_,_,1,x,  1,1,_,1,1,_,x,
	  1,1,_,1,_,1,x,  1,1,_,_,1,1,x,  1,_,1,1,1,_,x,  1,_,1,1,_,1,x,
	  1,_,1,_,1,1,x,  1,_,_,1,1,1,x,  _,1,1,1,1,_,x,  _,1,1,1,_,1,x,
	  _,1,1,_,1,1,x,  _,1,_,1,1,1,x,  _,_,1,1,1,1,x,
/* 5- */  1,1,1,1,1,_,_,  1,1,1,1,_,1,_,  1,1,1,_,1,1,_,  1,1,_,1,1,1,_,
	  1,_,1,1,1,1,_,  _,1,1,1,1,1,_,
/* 5+ */  1,1,1,1,1,_,x,  1,1,1,1,_,1,x,  1,1,1,_,1,1,x,  1,1,_,1,1,1,x,
	  1,_,1,1,1,1,x,  _,1,1,1,1,1,x,
/* 6- */  1,1,1,1,1,1,_,
/* 6+ */  1,1,1,1,1,1,x,
/*  9722: 8x8 relations *********************************************** */
/* 09722: 8x8 row 0 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  x,_,_,_,_,_,_,_,
/* 1- */  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,  _,_,_,1,_,_,_,_,
	  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  x,1,_,_,_,_,_,_,  x,_,1,_,_,_,_,_,  x,_,_,1,_,_,_,_,
	  x,_,_,_,1,_,_,_,  x,_,_,_,_,1,_,_,  x,_,_,_,_,_,1,_,
	  x,_,_,_,_,_,_,1,
/* 2- */  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,
	  _,1,_,_,_,1,_,_,  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,
	  _,_,1,1,_,_,_,_,  _,_,1,_,1,_,_,_,  _,_,1,_,_,1,_,_,
	  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,  _,_,_,1,1,_,_,_,
	  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  x,1,1,_,_,_,_,_,  x,1,_,1,_,_,_,_,  x,1,_,_,1,_,_,_,
	  x,1,_,_,_,1,_,_,  x,1,_,_,_,_,1,_,  x,1,_,_,_,_,_,1,
	  x,_,1,1,_,_,_,_,  x,_,1,_,1,_,_,_,  x,_,1,_,_,1,_,_,
	  x,_,1,_,_,_,1,_,  x,_,1,_,_,_,_,1,  x,_,_,1,1,_,_,_,
	  x,_,_,1,_,1,_,_,  x,_,_,1,_,_,1,_,  x,_,_,1,_,_,_,1,
	  x,_,_,_,1,1,_,_,  x,_,_,_,1,_,1,_,  x,_,_,_,1,_,_,1,
	  x,_,_,_,_,1,1,_,  x,_,_,_,_,1,_,1,  x,_,_,_,_,_,1,1,
/* 3- */  _,1,1,1,_,_,_,_,  _,1,1,_,1,_,_,_,  _,1,1,_,_,1,_,_,
	  _,1,1,_,_,_,1,_,  _,1,1,_,_,_,_,1,  _,1,_,1,1,_,_,_,
	  _,1,_,1,_,1,_,_,  _,1,_,1,_,_,1,_,  _,1,_,1,_,_,_,1,
	  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,1,_,  _,1,_,_,1,_,_,1,
	  _,1,_,_,_,1,1,_,  _,1,_,_,_,1,_,1,  _,1,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,  _,_,1,1,_,1,_,_,  _,_,1,1,_,_,1,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,1,_,
	  _,_,1,_,1,_,_,1,  _,_,1,_,_,1,1,_,  _,_,1,_,_,1,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,1,_,
	  _,_,_,1,1,_,_,1,  _,_,_,1,_,1,1,_,  _,_,_,1,_,1,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,1,1,1,_,  _,_,_,_,1,1,_,1,
	  _,_,_,_,1,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  x,1,1,1,_,_,_,_,  x,1,1,_,1,_,_,_,  x,1,1,_,_,1,_,_,
	  x,1,1,_,_,_,1,_,  x,1,1,_,_,_,_,1,  x,1,_,1,1,_,_,_,
	  x,1,_,1,_,1,_,_,  x,1,_,1,_,_,1,_,  x,1,_,1,_,_,_,1,
	  x,1,_,_,1,1,_,_,  x,1,_,_,1,_,1,_,  x,1,_,_,1,_,_,1,
	  x,1,_,_,_,1,1,_,  x,1,_,_,_,1,_,1,  x,1,_,_,_,_,1,1,
	  x,_,1,1,1,_,_,_,  x,_,1,1,_,1,_,_,  x,_,1,1,_,_,1,_,
	  x,_,1,1,_,_,_,1,  x,_,1,_,1,1,_,_,  x,_,1,_,1,_,1,_,
	  x,_,1,_,1,_,_,1,  x,_,1,_,_,1,1,_,  x,_,1,_,_,1,_,1,
	  x,_,1,_,_,_,1,1,  x,_,_,1,1,1,_,_,  x,_,_,1,1,_,1,_,
	  x,_,_,1,1,_,_,1,  x,_,_,1,_,1,1,_,  x,_,_,1,_,1,_,1,
	  x,_,_,1,_,_,1,1,  x,_,_,_,1,1,1,_,  x,_,_,_,1,1,_,1,
	  x,_,_,_,1,_,1,1,  x,_,_,_,_,1,1,1,
/* 4- */  _,1,1,1,1,_,_,_,  _,1,1,1,_,1,_,_,  _,1,1,1,_,_,1,_,
	  _,1,1,1,_,_,_,1,  _,1,1,_,1,1,_,_,  _,1,1,_,1,_,1,_,
	  _,1,1,_,1,_,_,1,  _,1,1,_,_,1,1,_,  _,1,1,_,_,1,_,1,
	  _,1,1,_,_,_,1,1,  _,1,_,1,1,1,_,_,  _,1,_,1,1,_,1,_,
	  _,1,_,1,1,_,_,1,  _,1,_,1,_,1,1,_,  _,1,_,1,_,1,_,1,
	  _,1,_,1,_,_,1,1,  _,1,_,_,1,1,1,_,  _,1,_,_,1,1,_,1,
	  _,1,_,_,1,_,1,1,  _,1,_,_,_,1,1,1,  _,_,1,1,1,1,_,_,
	  _,_,1,1,1,_,1,_,  _,_,1,1,1,_,_,1,  _,_,1,1,_,1,1,_,
	  _,_,1,1,_,1,_,1,  _,_,1,1,_,_,1,1,  _,_,1,_,1,1,1,_,
	  _,_,1,_,1,1,_,1,  _,_,1,_,1,_,1,1,  _,_,1,_,_,1,1,1,
	  _,_,_,1,1,1,1,_,  _,_,_,1,1,1,_,1,  _,_,_,1,1,_,1,1,
	  _,_,_,1,_,1,1,1,  _,_,_,_,1,1,1,1,
/* 4+ */  x,1,1,1,1,_,_,_,  x,1,1,1,_,1,_,_,  x,1,1,1,_,_,1,_,
	  x,1,1,1,_,_,_,1,  x,1,1,_,1,1,_,_,  x,1,1,_,1,_,1,_,
	  x,1,1,_,1,_,_,1,  x,1,1,_,_,1,1,_,  x,1,1,_,_,1,_,1,
	  x,1,1,_,_,_,1,1,  x,1,_,1,1,1,_,_,  x,1,_,1,1,_,1,_,
	  x,1,_,1,1,_,_,1,  x,1,_,1,_,1,1,_,  x,1,_,1,_,1,_,1,
	  x,1,_,1,_,_,1,1,  x,1,_,_,1,1,1,_,  x,1,_,_,1,1,_,1,
	  x,1,_,_,1,_,1,1,  x,1,_,_,_,1,1,1,  x,_,1,1,1,1,_,_,
	  x,_,1,1,1,_,1,_,  x,_,1,1,1,_,_,1,  x,_,1,1,_,1,1,_,
	  x,_,1,1,_,1,_,1,  x,_,1,1,_,_,1,1,  x,_,1,_,1,1,1,_,
	  x,_,1,_,1,1,_,1,  x,_,1,_,1,_,1,1,  x,_,1,_,_,1,1,1,
	  x,_,_,1,1,1,1,_,  x,_,_,1,1,1,_,1,  x,_,_,1,1,_,1,1,
	  x,_,_,1,_,1,1,1,  x,_,_,_,1,1,1,1,
/* 5- */  _,1,1,1,1,1,_,_,  _,1,1,1,1,_,1,_,  _,1,1,1,1,_,_,1,
	  _,1,1,1,_,1,1,_,  _,1,1,1,_,1,_,1,  _,1,1,1,_,_,1,1,
	  _,1,1,_,1,1,1,_,  _,1,1,_,1,1,_,1,  _,1,1,_,1,_,1,1,
	  _,1,1,_,_,1,1,1,  _,1,_,1,1,1,1,_,  _,1,_,1,1,1,_,1,
	  _,1,_,1,1,_,1,1,  _,1,_,1,_,1,1,1,  _,1,_,_,1,1,1,1,
	  _,_,1,1,1,1,1,_,  _,_,1,1,1,1,_,1,  _,_,1,1,1,_,1,1,
	  _,_,1,1,_,1,1,1,  _,_,1,_,1,1,1,1,  _,_,_,1,1,1,1,1,
/* 5+ */  x,1,1,1,1,1,_,_,  x,1,1,1,1,_,1,_,  x,1,1,1,1,_,_,1,
	  x,1,1,1,_,1,1,_,  x,1,1,1,_,1,_,1,  x,1,1,1,_,_,1,1,
	  x,1,1,_,1,1,1,_,  x,1,1,_,1,1,_,1,  x,1,1,_,1,_,1,1,
	  x,1,1,_,_,1,1,1,  x,1,_,1,1,1,1,_,  x,1,_,1,1,1,_,1,
	  x,1,_,1,1,_,1,1,  x,1,_,1,_,1,1,1,  x,1,_,_,1,1,1,1,
	  x,_,1,1,1,1,1,_,  x,_,1,1,1,1,_,1,  x,_,1,1,1,_,1,1,
	  x,_,1,1,_,1,1,1,  x,_,1,_,1,1,1,1,  x,_,_,1,1,1,1,1,
/* 6- */  _,1,1,1,1,1,1,_,  _,1,1,1,1,1,_,1,  _,1,1,1,1,_,1,1,
	  _,1,1,1,_,1,1,1,  _,1,1,_,1,1,1,1,  _,1,_,1,1,1,1,1,
	  _,_,1,1,1,1,1,1,
/* 6+ */  x,1,1,1,1,1,1,_,  x,1,1,1,1,1,_,1,  x,1,1,1,1,_,1,1,
	  x,1,1,1,_,1,1,1,  x,1,1,_,1,1,1,1,  x,1,_,1,1,1,1,1,
	  x,_,1,1,1,1,1,1,
/* 7- */  _,1,1,1,1,1,1,1,
/* 7+ */  x,1,1,1,1,1,1,1,
/* 11770: 8x8 row 1 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,x,_,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,  _,_,_,1,_,_,_,_,
	  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,x,_,_,_,_,_,_,  _,x,1,_,_,_,_,_,  _,x,_,1,_,_,_,_,
	  _,x,_,_,1,_,_,_,  _,x,_,_,_,1,_,_,  _,x,_,_,_,_,1,_,
	  _,x,_,_,_,_,_,1,
/* 2- */  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,  1,_,_,_,1,_,_,_,
	  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,_,1,1,_,_,_,_,  _,_,1,_,1,_,_,_,  _,_,1,_,_,1,_,_,
	  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,  _,_,_,1,1,_,_,_,
	  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,x,1,_,_,_,_,_,  1,x,_,1,_,_,_,_,  1,x,_,_,1,_,_,_,
	  1,x,_,_,_,1,_,_,  1,x,_,_,_,_,1,_,  1,x,_,_,_,_,_,1,
	  _,x,1,1,_,_,_,_,  _,x,1,_,1,_,_,_,  _,x,1,_,_,1,_,_,
	  _,x,1,_,_,_,1,_,  _,x,1,_,_,_,_,1,  _,x,_,1,1,_,_,_,
	  _,x,_,1,_,1,_,_,  _,x,_,1,_,_,1,_,  _,x,_,1,_,_,_,1,
	  _,x,_,_,1,1,_,_,  _,x,_,_,1,_,1,_,  _,x,_,_,1,_,_,1,
	  _,x,_,_,_,1,1,_,  _,x,_,_,_,1,_,1,  _,x,_,_,_,_,1,1,
/* 3- */  1,_,1,1,_,_,_,_,  1,_,1,_,1,_,_,_,  1,_,1,_,_,1,_,_,
	  1,_,1,_,_,_,1,_,  1,_,1,_,_,_,_,1,  1,_,_,1,1,_,_,_,
	  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,1,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,1,_,  1,_,_,_,1,_,_,1,
	  1,_,_,_,_,1,1,_,  1,_,_,_,_,1,_,1,  1,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,  _,_,1,1,_,1,_,_,  _,_,1,1,_,_,1,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,1,_,
	  _,_,1,_,1,_,_,1,  _,_,1,_,_,1,1,_,  _,_,1,_,_,1,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,1,_,
	  _,_,_,1,1,_,_,1,  _,_,_,1,_,1,1,_,  _,_,_,1,_,1,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,1,1,1,_,  _,_,_,_,1,1,_,1,
	  _,_,_,_,1,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  1,x,1,1,_,_,_,_,  1,x,1,_,1,_,_,_,  1,x,1,_,_,1,_,_,
	  1,x,1,_,_,_,1,_,  1,x,1,_,_,_,_,1,  1,x,_,1,1,_,_,_,
	  1,x,_,1,_,1,_,_,  1,x,_,1,_,_,1,_,  1,x,_,1,_,_,_,1,
	  1,x,_,_,1,1,_,_,  1,x,_,_,1,_,1,_,  1,x,_,_,1,_,_,1,
	  1,x,_,_,_,1,1,_,  1,x,_,_,_,1,_,1,  1,x,_,_,_,_,1,1,
	  _,x,1,1,1,_,_,_,  _,x,1,1,_,1,_,_,  _,x,1,1,_,_,1,_,
	  _,x,1,1,_,_,_,1,  _,x,1,_,1,1,_,_,  _,x,1,_,1,_,1,_,
	  _,x,1,_,1,_,_,1,  _,x,1,_,_,1,1,_,  _,x,1,_,_,1,_,1,
	  _,x,1,_,_,_,1,1,  _,x,_,1,1,1,_,_,  _,x,_,1,1,_,1,_,
	  _,x,_,1,1,_,_,1,  _,x,_,1,_,1,1,_,  _,x,_,1,_,1,_,1,
	  _,x,_,1,_,_,1,1,  _,x,_,_,1,1,1,_,  _,x,_,_,1,1,_,1,
	  _,x,_,_,1,_,1,1,  _,x,_,_,_,1,1,1,
/* 4- */  1,_,1,1,1,_,_,_,  1,_,1,1,_,1,_,_,  1,_,1,1,_,_,1,_,
	  1,_,1,1,_,_,_,1,  1,_,1,_,1,1,_,_,  1,_,1,_,1,_,1,_,
	  1,_,1,_,1,_,_,1,  1,_,1,_,_,1,1,_,  1,_,1,_,_,1,_,1,
	  1,_,1,_,_,_,1,1,  1,_,_,1,1,1,_,_,  1,_,_,1,1,_,1,_,
	  1,_,_,1,1,_,_,1,  1,_,_,1,_,1,1,_,  1,_,_,1,_,1,_,1,
	  1,_,_,1,_,_,1,1,  1,_,_,_,1,1,1,_,  1,_,_,_,1,1,_,1,
	  1,_,_,_,1,_,1,1,  1,_,_,_,_,1,1,1,  _,_,1,1,1,1,_,_,
	  _,_,1,1,1,_,1,_,  _,_,1,1,1,_,_,1,  _,_,1,1,_,1,1,_,
	  _,_,1,1,_,1,_,1,  _,_,1,1,_,_,1,1,  _,_,1,_,1,1,1,_,
	  _,_,1,_,1,1,_,1,  _,_,1,_,1,_,1,1,  _,_,1,_,_,1,1,1,
	  _,_,_,1,1,1,1,_,  _,_,_,1,1,1,_,1,  _,_,_,1,1,_,1,1,
	  _,_,_,1,_,1,1,1,  _,_,_,_,1,1,1,1,
/* 4+ */  1,x,1,1,1,_,_,_,  1,x,1,1,_,1,_,_,  1,x,1,1,_,_,1,_,
	  1,x,1,1,_,_,_,1,  1,x,1,_,1,1,_,_,  1,x,1,_,1,_,1,_,
	  1,x,1,_,1,_,_,1,  1,x,1,_,_,1,1,_,  1,x,1,_,_,1,_,1,
	  1,x,1,_,_,_,1,1,  1,x,_,1,1,1,_,_,  1,x,_,1,1,_,1,_,
	  1,x,_,1,1,_,_,1,  1,x,_,1,_,1,1,_,  1,x,_,1,_,1,_,1,
	  1,x,_,1,_,_,1,1,  1,x,_,_,1,1,1,_,  1,x,_,_,1,1,_,1,
	  1,x,_,_,1,_,1,1,  1,x,_,_,_,1,1,1,  _,x,1,1,1,1,_,_,
	  _,x,1,1,1,_,1,_,  _,x,1,1,1,_,_,1,  _,x,1,1,_,1,1,_,
	  _,x,1,1,_,1,_,1,  _,x,1,1,_,_,1,1,  _,x,1,_,1,1,1,_,
	  _,x,1,_,1,1,_,1,  _,x,1,_,1,_,1,1,  _,x,1,_,_,1,1,1,
	  _,x,_,1,1,1,1,_,  _,x,_,1,1,1,_,1,  _,x,_,1,1,_,1,1,
	  _,x,_,1,_,1,1,1,  _,x,_,_,1,1,1,1,
/* 5- */  1,_,1,1,1,1,_,_,  1,_,1,1,1,_,1,_,  1,_,1,1,1,_,_,1,
	  1,_,1,1,_,1,1,_,  1,_,1,1,_,1,_,1,  1,_,1,1,_,_,1,1,
	  1,_,1,_,1,1,1,_,  1,_,1,_,1,1,_,1,  1,_,1,_,1,_,1,1,
	  1,_,1,_,_,1,1,1,  1,_,_,1,1,1,1,_,  1,_,_,1,1,1,_,1,
	  1,_,_,1,1,_,1,1,  1,_,_,1,_,1,1,1,  1,_,_,_,1,1,1,1,
	  _,_,1,1,1,1,1,_,  _,_,1,1,1,1,_,1,  _,_,1,1,1,_,1,1,
	  _,_,1,1,_,1,1,1,  _,_,1,_,1,1,1,1,  _,_,_,1,1,1,1,1,
/* 5+ */  1,x,1,1,1,1,_,_,  1,x,1,1,1,_,1,_,  1,x,1,1,1,_,_,1,
	  1,x,1,1,_,1,1,_,  1,x,1,1,_,1,_,1,  1,x,1,1,_,_,1,1,
	  1,x,1,_,1,1,1,_,  1,x,1,_,1,1,_,1,  1,x,1,_,1,_,1,1,
	  1,x,1,_,_,1,1,1,  1,x,_,1,1,1,1,_,  1,x,_,1,1,1,_,1,
	  1,x,_,1,1,_,1,1,  1,x,_,1,_,1,1,1,  1,x,_,_,1,1,1,1,
	  _,x,1,1,1,1,1,_,  _,x,1,1,1,1,_,1,  _,x,1,1,1,_,1,1,
	  _,x,1,1,_,1,1,1,  _,x,1,_,1,1,1,1,  _,x,_,1,1,1,1,1,
/* 6- */  1,_,1,1,1,1,1,_,  1,_,1,1,1,1,_,1,  1,_,1,1,1,_,1,1,
	  1,_,1,1,_,1,1,1,  1,_,1,_,1,1,1,1,  1,_,_,1,1,1,1,1,
	  _,_,1,1,1,1,1,1,
/* 6+ */  1,x,1,1,1,1,1,_,  1,x,1,1,1,1,_,1,  1,x,1,1,1,_,1,1,
	  1,x,1,1,_,1,1,1,  1,x,1,_,1,1,1,1,  1,x,_,1,1,1,1,1,
	  _,x,1,1,1,1,1,1,
/* 7- */  1,_,1,1,1,1,1,1,
/* 7+ */  1,x,1,1,1,1,1,1,
/* 13818: 8x8 row 2 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,x,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,_,1,_,_,_,_,
	  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,x,_,_,_,_,_,  _,1,x,_,_,_,_,_,  _,_,x,1,_,_,_,_,
	  _,_,x,_,1,_,_,_,  _,_,x,_,_,1,_,_,  _,_,x,_,_,_,1,_,
	  _,_,x,_,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,  1,_,_,_,1,_,_,_,
	  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,  _,1,_,_,_,1,_,_,
	  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,  _,_,_,1,1,_,_,_,
	  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,1,x,_,_,_,_,_,  1,_,x,1,_,_,_,_,  1,_,x,_,1,_,_,_,
	  1,_,x,_,_,1,_,_,  1,_,x,_,_,_,1,_,  1,_,x,_,_,_,_,1,
	  _,1,x,1,_,_,_,_,  _,1,x,_,1,_,_,_,  _,1,x,_,_,1,_,_,
	  _,1,x,_,_,_,1,_,  _,1,x,_,_,_,_,1,  _,_,x,1,1,_,_,_,
	  _,_,x,1,_,1,_,_,  _,_,x,1,_,_,1,_,  _,_,x,1,_,_,_,1,
	  _,_,x,_,1,1,_,_,  _,_,x,_,1,_,1,_,  _,_,x,_,1,_,_,1,
	  _,_,x,_,_,1,1,_,  _,_,x,_,_,1,_,1,  _,_,x,_,_,_,1,1,
/* 3- */  1,1,_,1,_,_,_,_,  1,1,_,_,1,_,_,_,  1,1,_,_,_,1,_,_,
	  1,1,_,_,_,_,1,_,  1,1,_,_,_,_,_,1,  1,_,_,1,1,_,_,_,
	  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,1,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,1,_,  1,_,_,_,1,_,_,1,
	  1,_,_,_,_,1,1,_,  1,_,_,_,_,1,_,1,  1,_,_,_,_,_,1,1,
	  _,1,_,1,1,_,_,_,  _,1,_,1,_,1,_,_,  _,1,_,1,_,_,1,_,
	  _,1,_,1,_,_,_,1,  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,1,_,
	  _,1,_,_,1,_,_,1,  _,1,_,_,_,1,1,_,  _,1,_,_,_,1,_,1,
	  _,1,_,_,_,_,1,1,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,1,_,
	  _,_,_,1,1,_,_,1,  _,_,_,1,_,1,1,_,  _,_,_,1,_,1,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,1,1,1,_,  _,_,_,_,1,1,_,1,
	  _,_,_,_,1,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  1,1,x,1,_,_,_,_,  1,1,x,_,1,_,_,_,  1,1,x,_,_,1,_,_,
	  1,1,x,_,_,_,1,_,  1,1,x,_,_,_,_,1,  1,_,x,1,1,_,_,_,
	  1,_,x,1,_,1,_,_,  1,_,x,1,_,_,1,_,  1,_,x,1,_,_,_,1,
	  1,_,x,_,1,1,_,_,  1,_,x,_,1,_,1,_,  1,_,x,_,1,_,_,1,
	  1,_,x,_,_,1,1,_,  1,_,x,_,_,1,_,1,  1,_,x,_,_,_,1,1,
	  _,1,x,1,1,_,_,_,  _,1,x,1,_,1,_,_,  _,1,x,1,_,_,1,_,
	  _,1,x,1,_,_,_,1,  _,1,x,_,1,1,_,_,  _,1,x,_,1,_,1,_,
	  _,1,x,_,1,_,_,1,  _,1,x,_,_,1,1,_,  _,1,x,_,_,1,_,1,
	  _,1,x,_,_,_,1,1,  _,_,x,1,1,1,_,_,  _,_,x,1,1,_,1,_,
	  _,_,x,1,1,_,_,1,  _,_,x,1,_,1,1,_,  _,_,x,1,_,1,_,1,
	  _,_,x,1,_,_,1,1,  _,_,x,_,1,1,1,_,  _,_,x,_,1,1,_,1,
	  _,_,x,_,1,_,1,1,  _,_,x,_,_,1,1,1,
/* 4- */  1,1,_,1,1,_,_,_,  1,1,_,1,_,1,_,_,  1,1,_,1,_,_,1,_,
	  1,1,_,1,_,_,_,1,  1,1,_,_,1,1,_,_,  1,1,_,_,1,_,1,_,
	  1,1,_,_,1,_,_,1,  1,1,_,_,_,1,1,_,  1,1,_,_,_,1,_,1,
	  1,1,_,_,_,_,1,1,  1,_,_,1,1,1,_,_,  1,_,_,1,1,_,1,_,
	  1,_,_,1,1,_,_,1,  1,_,_,1,_,1,1,_,  1,_,_,1,_,1,_,1,
	  1,_,_,1,_,_,1,1,  1,_,_,_,1,1,1,_,  1,_,_,_,1,1,_,1,
	  1,_,_,_,1,_,1,1,  1,_,_,_,_,1,1,1,  _,1,_,1,1,1,_,_,
	  _,1,_,1,1,_,1,_,  _,1,_,1,1,_,_,1,  _,1,_,1,_,1,1,_,
	  _,1,_,1,_,1,_,1,  _,1,_,1,_,_,1,1,  _,1,_,_,1,1,1,_,
	  _,1,_,_,1,1,_,1,  _,1,_,_,1,_,1,1,  _,1,_,_,_,1,1,1,
	  _,_,_,1,1,1,1,_,  _,_,_,1,1,1,_,1,  _,_,_,1,1,_,1,1,
	  _,_,_,1,_,1,1,1,  _,_,_,_,1,1,1,1,
/* 4+ */  1,1,x,1,1,_,_,_,  1,1,x,1,_,1,_,_,  1,1,x,1,_,_,1,_,
	  1,1,x,1,_,_,_,1,  1,1,x,_,1,1,_,_,  1,1,x,_,1,_,1,_,
	  1,1,x,_,1,_,_,1,  1,1,x,_,_,1,1,_,  1,1,x,_,_,1,_,1,
	  1,1,x,_,_,_,1,1,  1,_,x,1,1,1,_,_,  1,_,x,1,1,_,1,_,
	  1,_,x,1,1,_,_,1,  1,_,x,1,_,1,1,_,  1,_,x,1,_,1,_,1,
	  1,_,x,1,_,_,1,1,  1,_,x,_,1,1,1,_,  1,_,x,_,1,1,_,1,
	  1,_,x,_,1,_,1,1,  1,_,x,_,_,1,1,1,  _,1,x,1,1,1,_,_,
	  _,1,x,1,1,_,1,_,  _,1,x,1,1,_,_,1,  _,1,x,1,_,1,1,_,
	  _,1,x,1,_,1,_,1,  _,1,x,1,_,_,1,1,  _,1,x,_,1,1,1,_,
	  _,1,x,_,1,1,_,1,  _,1,x,_,1,_,1,1,  _,1,x,_,_,1,1,1,
	  _,_,x,1,1,1,1,_,  _,_,x,1,1,1,_,1,  _,_,x,1,1,_,1,1,
	  _,_,x,1,_,1,1,1,  _,_,x,_,1,1,1,1,
/* 5- */  1,1,_,1,1,1,_,_,  1,1,_,1,1,_,1,_,  1,1,_,1,1,_,_,1,
	  1,1,_,1,_,1,1,_,  1,1,_,1,_,1,_,1,  1,1,_,1,_,_,1,1,
	  1,1,_,_,1,1,1,_,  1,1,_,_,1,1,_,1,  1,1,_,_,1,_,1,1,
	  1,1,_,_,_,1,1,1,  1,_,_,1,1,1,1,_,  1,_,_,1,1,1,_,1,
	  1,_,_,1,1,_,1,1,  1,_,_,1,_,1,1,1,  1,_,_,_,1,1,1,1,
	  _,1,_,1,1,1,1,_,  _,1,_,1,1,1,_,1,  _,1,_,1,1,_,1,1,
	  _,1,_,1,_,1,1,1,  _,1,_,_,1,1,1,1,  _,_,_,1,1,1,1,1,
/* 5+ */  1,1,x,1,1,1,_,_,  1,1,x,1,1,_,1,_,  1,1,x,1,1,_,_,1,
	  1,1,x,1,_,1,1,_,  1,1,x,1,_,1,_,1,  1,1,x,1,_,_,1,1,
	  1,1,x,_,1,1,1,_,  1,1,x,_,1,1,_,1,  1,1,x,_,1,_,1,1,
	  1,1,x,_,_,1,1,1,  1,_,x,1,1,1,1,_,  1,_,x,1,1,1,_,1,
	  1,_,x,1,1,_,1,1,  1,_,x,1,_,1,1,1,  1,_,x,_,1,1,1,1,
	  _,1,x,1,1,1,1,_,  _,1,x,1,1,1,_,1,  _,1,x,1,1,_,1,1,
	  _,1,x,1,_,1,1,1,  _,1,x,_,1,1,1,1,  _,_,x,1,1,1,1,1,
/* 6- */  1,1,_,1,1,1,1,_,  1,1,_,1,1,1,_,1,  1,1,_,1,1,_,1,1,
	  1,1,_,1,_,1,1,1,  1,1,_,_,1,1,1,1,  1,_,_,1,1,1,1,1,
	  _,1,_,1,1,1,1,1,
/* 6+ */  1,1,x,1,1,1,1,_,  1,1,x,1,1,1,_,1,  1,1,x,1,1,_,1,1,
	  1,1,x,1,_,1,1,1,  1,1,x,_,1,1,1,1,  1,_,x,1,1,1,1,1,
	  _,1,x,1,1,1,1,1,
/* 7- */  1,1,_,1,1,1,1,1,
/* 7+ */  1,1,x,1,1,1,1,1,
/* 15866: 8x8 row 3 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,x,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,x,_,_,_,_,  _,1,_,x,_,_,_,_,  _,_,1,x,_,_,_,_,
	  _,_,_,x,1,_,_,_,  _,_,_,x,_,1,_,_,  _,_,_,x,_,_,1,_,
	  _,_,_,x,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,_,1,_,_,_,
	  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,1,1,_,_,_,_,_,  _,1,_,_,1,_,_,_,  _,1,_,_,_,1,_,_,
	  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,  _,_,1,_,1,_,_,_,
	  _,_,1,_,_,1,_,_,  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,x,_,_,_,_,  1,_,1,x,_,_,_,_,  1,_,_,x,1,_,_,_,
	  1,_,_,x,_,1,_,_,  1,_,_,x,_,_,1,_,  1,_,_,x,_,_,_,1,
	  _,1,1,x,_,_,_,_,  _,1,_,x,1,_,_,_,  _,1,_,x,_,1,_,_,
	  _,1,_,x,_,_,1,_,  _,1,_,x,_,_,_,1,  _,_,1,x,1,_,_,_,
	  _,_,1,x,_,1,_,_,  _,_,1,x,_,_,1,_,  _,_,1,x,_,_,_,1,
	  _,_,_,x,1,1,_,_,  _,_,_,x,1,_,1,_,  _,_,_,x,1,_,_,1,
	  _,_,_,x,_,1,1,_,  _,_,_,x,_,1,_,1,  _,_,_,x,_,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,  1,1,_,_,_,1,_,_,
	  1,1,_,_,_,_,1,_,  1,1,_,_,_,_,_,1,  1,_,1,_,1,_,_,_,
	  1,_,1,_,_,1,_,_,  1,_,1,_,_,_,1,_,  1,_,1,_,_,_,_,1,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,1,_,  1,_,_,_,1,_,_,1,
	  1,_,_,_,_,1,1,_,  1,_,_,_,_,1,_,1,  1,_,_,_,_,_,1,1,
	  _,1,1,_,1,_,_,_,  _,1,1,_,_,1,_,_,  _,1,1,_,_,_,1,_,
	  _,1,1,_,_,_,_,1,  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,1,_,
	  _,1,_,_,1,_,_,1,  _,1,_,_,_,1,1,_,  _,1,_,_,_,1,_,1,
	  _,1,_,_,_,_,1,1,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,1,_,
	  _,_,1,_,1,_,_,1,  _,_,1,_,_,1,1,_,  _,_,1,_,_,1,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,_,1,1,1,_,  _,_,_,_,1,1,_,1,
	  _,_,_,_,1,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,x,_,_,_,_,  1,1,_,x,1,_,_,_,  1,1,_,x,_,1,_,_,
	  1,1,_,x,_,_,1,_,  1,1,_,x,_,_,_,1,  1,_,1,x,1,_,_,_,
	  1,_,1,x,_,1,_,_,  1,_,1,x,_,_,1,_,  1,_,1,x,_,_,_,1,
	  1,_,_,x,1,1,_,_,  1,_,_,x,1,_,1,_,  1,_,_,x,1,_,_,1,
	  1,_,_,x,_,1,1,_,  1,_,_,x,_,1,_,1,  1,_,_,x,_,_,1,1,
	  _,1,1,x,1,_,_,_,  _,1,1,x,_,1,_,_,  _,1,1,x,_,_,1,_,
	  _,1,1,x,_,_,_,1,  _,1,_,x,1,1,_,_,  _,1,_,x,1,_,1,_,
	  _,1,_,x,1,_,_,1,  _,1,_,x,_,1,1,_,  _,1,_,x,_,1,_,1,
	  _,1,_,x,_,_,1,1,  _,_,1,x,1,1,_,_,  _,_,1,x,1,_,1,_,
	  _,_,1,x,1,_,_,1,  _,_,1,x,_,1,1,_,  _,_,1,x,_,1,_,1,
	  _,_,1,x,_,_,1,1,  _,_,_,x,1,1,1,_,  _,_,_,x,1,1,_,1,
	  _,_,_,x,1,_,1,1,  _,_,_,x,_,1,1,1,
/* 4- */  1,1,1,_,1,_,_,_,  1,1,1,_,_,1,_,_,  1,1,1,_,_,_,1,_,
	  1,1,1,_,_,_,_,1,  1,1,_,_,1,1,_,_,  1,1,_,_,1,_,1,_,
	  1,1,_,_,1,_,_,1,  1,1,_,_,_,1,1,_,  1,1,_,_,_,1,_,1,
	  1,1,_,_,_,_,1,1,  1,_,1,_,1,1,_,_,  1,_,1,_,1,_,1,_,
	  1,_,1,_,1,_,_,1,  1,_,1,_,_,1,1,_,  1,_,1,_,_,1,_,1,
	  1,_,1,_,_,_,1,1,  1,_,_,_,1,1,1,_,  1,_,_,_,1,1,_,1,
	  1,_,_,_,1,_,1,1,  1,_,_,_,_,1,1,1,  _,1,1,_,1,1,_,_,
	  _,1,1,_,1,_,1,_,  _,1,1,_,1,_,_,1,  _,1,1,_,_,1,1,_,
	  _,1,1,_,_,1,_,1,  _,1,1,_,_,_,1,1,  _,1,_,_,1,1,1,_,
	  _,1,_,_,1,1,_,1,  _,1,_,_,1,_,1,1,  _,1,_,_,_,1,1,1,
	  _,_,1,_,1,1,1,_,  _,_,1,_,1,1,_,1,  _,_,1,_,1,_,1,1,
	  _,_,1,_,_,1,1,1,  _,_,_,_,1,1,1,1,
/* 4+ */  1,1,1,x,1,_,_,_,  1,1,1,x,_,1,_,_,  1,1,1,x,_,_,1,_,
	  1,1,1,x,_,_,_,1,  1,1,_,x,1,1,_,_,  1,1,_,x,1,_,1,_,
	  1,1,_,x,1,_,_,1,  1,1,_,x,_,1,1,_,  1,1,_,x,_,1,_,1,
	  1,1,_,x,_,_,1,1,  1,_,1,x,1,1,_,_,  1,_,1,x,1,_,1,_,
	  1,_,1,x,1,_,_,1,  1,_,1,x,_,1,1,_,  1,_,1,x,_,1,_,1,
	  1,_,1,x,_,_,1,1,  1,_,_,x,1,1,1,_,  1,_,_,x,1,1,_,1,
	  1,_,_,x,1,_,1,1,  1,_,_,x,_,1,1,1,  _,1,1,x,1,1,_,_,
	  _,1,1,x,1,_,1,_,  _,1,1,x,1,_,_,1,  _,1,1,x,_,1,1,_,
	  _,1,1,x,_,1,_,1,  _,1,1,x,_,_,1,1,  _,1,_,x,1,1,1,_,
	  _,1,_,x,1,1,_,1,  _,1,_,x,1,_,1,1,  _,1,_,x,_,1,1,1,
	  _,_,1,x,1,1,1,_,  _,_,1,x,1,1,_,1,  _,_,1,x,1,_,1,1,
	  _,_,1,x,_,1,1,1,  _,_,_,x,1,1,1,1,
/* 5- */  1,1,1,_,1,1,_,_,  1,1,1,_,1,_,1,_,  1,1,1,_,1,_,_,1,
	  1,1,1,_,_,1,1,_,  1,1,1,_,_,1,_,1,  1,1,1,_,_,_,1,1,
	  1,1,_,_,1,1,1,_,  1,1,_,_,1,1,_,1,  1,1,_,_,1,_,1,1,
	  1,1,_,_,_,1,1,1,  1,_,1,_,1,1,1,_,  1,_,1,_,1,1,_,1,
	  1,_,1,_,1,_,1,1,  1,_,1,_,_,1,1,1,  1,_,_,_,1,1,1,1,
	  _,1,1,_,1,1,1,_,  _,1,1,_,1,1,_,1,  _,1,1,_,1,_,1,1,
	  _,1,1,_,_,1,1,1,  _,1,_,_,1,1,1,1,  _,_,1,_,1,1,1,1,
/* 5+ */  1,1,1,x,1,1,_,_,  1,1,1,x,1,_,1,_,  1,1,1,x,1,_,_,1,
	  1,1,1,x,_,1,1,_,  1,1,1,x,_,1,_,1,  1,1,1,x,_,_,1,1,
	  1,1,_,x,1,1,1,_,  1,1,_,x,1,1,_,1,  1,1,_,x,1,_,1,1,
	  1,1,_,x,_,1,1,1,  1,_,1,x,1,1,1,_,  1,_,1,x,1,1,_,1,
	  1,_,1,x,1,_,1,1,  1,_,1,x,_,1,1,1,  1,_,_,x,1,1,1,1,
	  _,1,1,x,1,1,1,_,  _,1,1,x,1,1,_,1,  _,1,1,x,1,_,1,1,
	  _,1,1,x,_,1,1,1,  _,1,_,x,1,1,1,1,  _,_,1,x,1,1,1,1,
/* 6- */  1,1,1,_,1,1,1,_,  1,1,1,_,1,1,_,1,  1,1,1,_,1,_,1,1,
	  1,1,1,_,_,1,1,1,  1,1,_,_,1,1,1,1,  1,_,1,_,1,1,1,1,
	  _,1,1,_,1,1,1,1,
/* 6+ */  1,1,1,x,1,1,1,_,  1,1,1,x,1,1,_,1,  1,1,1,x,1,_,1,1,
	  1,1,1,x,_,1,1,1,  1,1,_,x,1,1,1,1,  1,_,1,x,1,1,1,1,
	  _,1,1,x,1,1,1,1,
/* 7- */  1,1,1,_,1,1,1,1,
/* 7+ */  1,1,1,x,1,1,1,1,
/* 17914: 8x8 row 4 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,x,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,x,_,_,_,  _,1,_,_,x,_,_,_,  _,_,1,_,x,_,_,_,
	  _,_,_,1,x,_,_,_,  _,_,_,_,x,1,_,_,  _,_,_,_,x,_,1,_,
	  _,_,_,_,x,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,
	  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,_,1,_,_,
	  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,
	  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,_,1,1,_,  _,_,_,_,_,1,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,x,_,_,_,  1,_,1,_,x,_,_,_,  1,_,_,1,x,_,_,_,
	  1,_,_,_,x,1,_,_,  1,_,_,_,x,_,1,_,  1,_,_,_,x,_,_,1,
	  _,1,1,_,x,_,_,_,  _,1,_,1,x,_,_,_,  _,1,_,_,x,1,_,_,
	  _,1,_,_,x,_,1,_,  _,1,_,_,x,_,_,1,  _,_,1,1,x,_,_,_,
	  _,_,1,_,x,1,_,_,  _,_,1,_,x,_,1,_,  _,_,1,_,x,_,_,1,
	  _,_,_,1,x,1,_,_,  _,_,_,1,x,_,1,_,  _,_,_,1,x,_,_,1,
	  _,_,_,_,x,1,1,_,  _,_,_,_,x,1,_,1,  _,_,_,_,x,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,1,_,_,_,_,  1,1,_,_,_,1,_,_,
	  1,1,_,_,_,_,1,_,  1,1,_,_,_,_,_,1,  1,_,1,1,_,_,_,_,
	  1,_,1,_,_,1,_,_,  1,_,1,_,_,_,1,_,  1,_,1,_,_,_,_,1,
	  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,1,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,  1,_,_,_,_,1,_,1,  1,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,  _,1,1,_,_,1,_,_,  _,1,1,_,_,_,1,_,
	  _,1,1,_,_,_,_,1,  _,1,_,1,_,1,_,_,  _,1,_,1,_,_,1,_,
	  _,1,_,1,_,_,_,1,  _,1,_,_,_,1,1,_,  _,1,_,_,_,1,_,1,
	  _,1,_,_,_,_,1,1,  _,_,1,1,_,1,_,_,  _,_,1,1,_,_,1,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,_,1,1,_,  _,_,1,_,_,1,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,1,_,1,1,_,  _,_,_,1,_,1,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,_,x,_,_,_,  1,1,_,1,x,_,_,_,  1,1,_,_,x,1,_,_,
	  1,1,_,_,x,_,1,_,  1,1,_,_,x,_,_,1,  1,_,1,1,x,_,_,_,
	  1,_,1,_,x,1,_,_,  1,_,1,_,x,_,1,_,  1,_,1,_,x,_,_,1,
	  1,_,_,1,x,1,_,_,  1,_,_,1,x,_,1,_,  1,_,_,1,x,_,_,1,
	  1,_,_,_,x,1,1,_,  1,_,_,_,x,1,_,1,  1,_,_,_,x,_,1,1,
	  _,1,1,1,x,_,_,_,  _,1,1,_,x,1,_,_,  _,1,1,_,x,_,1,_,
	  _,1,1,_,x,_,_,1,  _,1,_,1,x,1,_,_,  _,1,_,1,x,_,1,_,
	  _,1,_,1,x,_,_,1,  _,1,_,_,x,1,1,_,  _,1,_,_,x,1,_,1,
	  _,1,_,_,x,_,1,1,  _,_,1,1,x,1,_,_,  _,_,1,1,x,_,1,_,
	  _,_,1,1,x,_,_,1,  _,_,1,_,x,1,1,_,  _,_,1,_,x,1,_,1,
	  _,_,1,_,x,_,1,1,  _,_,_,1,x,1,1,_,  _,_,_,1,x,1,_,1,
	  _,_,_,1,x,_,1,1,  _,_,_,_,x,1,1,1,
/* 4- */  1,1,1,1,_,_,_,_,  1,1,1,_,_,1,_,_,  1,1,1,_,_,_,1,_,
	  1,1,1,_,_,_,_,1,  1,1,_,1,_,1,_,_,  1,1,_,1,_,_,1,_,
	  1,1,_,1,_,_,_,1,  1,1,_,_,_,1,1,_,  1,1,_,_,_,1,_,1,
	  1,1,_,_,_,_,1,1,  1,_,1,1,_,1,_,_,  1,_,1,1,_,_,1,_,
	  1,_,1,1,_,_,_,1,  1,_,1,_,_,1,1,_,  1,_,1,_,_,1,_,1,
	  1,_,1,_,_,_,1,1,  1,_,_,1,_,1,1,_,  1,_,_,1,_,1,_,1,
	  1,_,_,1,_,_,1,1,  1,_,_,_,_,1,1,1,  _,1,1,1,_,1,_,_,
	  _,1,1,1,_,_,1,_,  _,1,1,1,_,_,_,1,  _,1,1,_,_,1,1,_,
	  _,1,1,_,_,1,_,1,  _,1,1,_,_,_,1,1,  _,1,_,1,_,1,1,_,
	  _,1,_,1,_,1,_,1,  _,1,_,1,_,_,1,1,  _,1,_,_,_,1,1,1,
	  _,_,1,1,_,1,1,_,  _,_,1,1,_,1,_,1,  _,_,1,1,_,_,1,1,
	  _,_,1,_,_,1,1,1,  _,_,_,1,_,1,1,1,
/* 4+ */  1,1,1,1,x,_,_,_,  1,1,1,_,x,1,_,_,  1,1,1,_,x,_,1,_,
	  1,1,1,_,x,_,_,1,  1,1,_,1,x,1,_,_,  1,1,_,1,x,_,1,_,
	  1,1,_,1,x,_,_,1,  1,1,_,_,x,1,1,_,  1,1,_,_,x,1,_,1,
	  1,1,_,_,x,_,1,1,  1,_,1,1,x,1,_,_,  1,_,1,1,x,_,1,_,
	  1,_,1,1,x,_,_,1,  1,_,1,_,x,1,1,_,  1,_,1,_,x,1,_,1,
	  1,_,1,_,x,_,1,1,  1,_,_,1,x,1,1,_,  1,_,_,1,x,1,_,1,
	  1,_,_,1,x,_,1,1,  1,_,_,_,x,1,1,1,  _,1,1,1,x,1,_,_,
	  _,1,1,1,x,_,1,_,  _,1,1,1,x,_,_,1,  _,1,1,_,x,1,1,_,
	  _,1,1,_,x,1,_,1,  _,1,1,_,x,_,1,1,  _,1,_,1,x,1,1,_,
	  _,1,_,1,x,1,_,1,  _,1,_,1,x,_,1,1,  _,1,_,_,x,1,1,1,
	  _,_,1,1,x,1,1,_,  _,_,1,1,x,1,_,1,  _,_,1,1,x,_,1,1,
	  _,_,1,_,x,1,1,1,  _,_,_,1,x,1,1,1,
/* 5- */  1,1,1,1,_,1,_,_,  1,1,1,1,_,_,1,_,  1,1,1,1,_,_,_,1,
	  1,1,1,_,_,1,1,_,  1,1,1,_,_,1,_,1,  1,1,1,_,_,_,1,1,
	  1,1,_,1,_,1,1,_,  1,1,_,1,_,1,_,1,  1,1,_,1,_,_,1,1,
	  1,1,_,_,_,1,1,1,  1,_,1,1,_,1,1,_,  1,_,1,1,_,1,_,1,
	  1,_,1,1,_,_,1,1,  1,_,1,_,_,1,1,1,  1,_,_,1,_,1,1,1,
	  _,1,1,1,_,1,1,_,  _,1,1,1,_,1,_,1,  _,1,1,1,_,_,1,1,
	  _,1,1,_,_,1,1,1,  _,1,_,1,_,1,1,1,  _,_,1,1,_,1,1,1,
/* 5+ */  1,1,1,1,x,1,_,_,  1,1,1,1,x,_,1,_,  1,1,1,1,x,_,_,1,
	  1,1,1,_,x,1,1,_,  1,1,1,_,x,1,_,1,  1,1,1,_,x,_,1,1,
	  1,1,_,1,x,1,1,_,  1,1,_,1,x,1,_,1,  1,1,_,1,x,_,1,1,
	  1,1,_,_,x,1,1,1,  1,_,1,1,x,1,1,_,  1,_,1,1,x,1,_,1,
	  1,_,1,1,x,_,1,1,  1,_,1,_,x,1,1,1,  1,_,_,1,x,1,1,1,
	  _,1,1,1,x,1,1,_,  _,1,1,1,x,1,_,1,  _,1,1,1,x,_,1,1,
	  _,1,1,_,x,1,1,1,  _,1,_,1,x,1,1,1,  _,_,1,1,x,1,1,1,
/* 6- */  1,1,1,1,_,1,1,_,  1,1,1,1,_,1,_,1,  1,1,1,1,_,_,1,1,
	  1,1,1,_,_,1,1,1,  1,1,_,1,_,1,1,1,  1,_,1,1,_,1,1,1,
	  _,1,1,1,_,1,1,1,
/* 6+ */  1,1,1,1,x,1,1,_,  1,1,1,1,x,1,_,1,  1,1,1,1,x,_,1,1,
	  1,1,1,_,x,1,1,1,  1,1,_,1,x,1,1,1,  1,_,1,1,x,1,1,1,
	  _,1,1,1,x,1,1,1,
/* 7- */  1,1,1,1,_,1,1,1,
/* 7+ */  1,1,1,1,x,1,1,1,
/* 19962: 8x8 row 5 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,x,_,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,  _,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,x,_,_,  _,1,_,_,_,x,_,_,  _,_,1,_,_,x,_,_,
	  _,_,_,1,_,x,_,_,  _,_,_,_,1,x,_,_,  _,_,_,_,_,x,1,_,
	  _,_,_,_,_,x,_,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,
	  1,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,  1,_,_,_,_,_,_,1,
	  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,
	  _,1,_,_,_,_,1,_,  _,1,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,
	  _,_,1,_,1,_,_,_,  _,_,1,_,_,_,1,_,  _,_,1,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,  _,_,_,1,_,_,1,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,_,1,_,  _,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,_,x,_,_,  1,_,1,_,_,x,_,_,  1,_,_,1,_,x,_,_,
	  1,_,_,_,1,x,_,_,  1,_,_,_,_,x,1,_,  1,_,_,_,_,x,_,1,
	  _,1,1,_,_,x,_,_,  _,1,_,1,_,x,_,_,  _,1,_,_,1,x,_,_,
	  _,1,_,_,_,x,1,_,  _,1,_,_,_,x,_,1,  _,_,1,1,_,x,_,_,
	  _,_,1,_,1,x,_,_,  _,_,1,_,_,x,1,_,  _,_,1,_,_,x,_,1,
	  _,_,_,1,1,x,_,_,  _,_,_,1,_,x,1,_,  _,_,_,1,_,x,_,1,
	  _,_,_,_,1,x,1,_,  _,_,_,_,1,x,_,1,  _,_,_,_,_,x,1,1,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,1,_,_,_,_,  1,1,_,_,1,_,_,_,
	  1,1,_,_,_,_,1,_,  1,1,_,_,_,_,_,1,  1,_,1,1,_,_,_,_,
	  1,_,1,_,1,_,_,_,  1,_,1,_,_,_,1,_,  1,_,1,_,_,_,_,1,
	  1,_,_,1,1,_,_,_,  1,_,_,1,_,_,1,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,1,_,1,_,  1,_,_,_,1,_,_,1,  1,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,  _,1,1,_,1,_,_,_,  _,1,1,_,_,_,1,_,
	  _,1,1,_,_,_,_,1,  _,1,_,1,1,_,_,_,  _,1,_,1,_,_,1,_,
	  _,1,_,1,_,_,_,1,  _,1,_,_,1,_,1,_,  _,1,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,  _,_,1,1,1,_,_,_,  _,_,1,1,_,_,1,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,1,_,1,_,  _,_,1,_,1,_,_,1,
	  _,_,1,_,_,_,1,1,  _,_,_,1,1,_,1,_,  _,_,_,1,1,_,_,1,
	  _,_,_,1,_,_,1,1,  _,_,_,_,1,_,1,1,
/* 3+ */  1,1,1,_,_,x,_,_,  1,1,_,1,_,x,_,_,  1,1,_,_,1,x,_,_,
	  1,1,_,_,_,x,1,_,  1,1,_,_,_,x,_,1,  1,_,1,1,_,x,_,_,
	  1,_,1,_,1,x,_,_,  1,_,1,_,_,x,1,_,  1,_,1,_,_,x,_,1,
	  1,_,_,1,1,x,_,_,  1,_,_,1,_,x,1,_,  1,_,_,1,_,x,_,1,
	  1,_,_,_,1,x,1,_,  1,_,_,_,1,x,_,1,  1,_,_,_,_,x,1,1,
	  _,1,1,1,_,x,_,_,  _,1,1,_,1,x,_,_,  _,1,1,_,_,x,1,_,
	  _,1,1,_,_,x,_,1,  _,1,_,1,1,x,_,_,  _,1,_,1,_,x,1,_,
	  _,1,_,1,_,x,_,1,  _,1,_,_,1,x,1,_,  _,1,_,_,1,x,_,1,
	  _,1,_,_,_,x,1,1,  _,_,1,1,1,x,_,_,  _,_,1,1,_,x,1,_,
	  _,_,1,1,_,x,_,1,  _,_,1,_,1,x,1,_,  _,_,1,_,1,x,_,1,
	  _,_,1,_,_,x,1,1,  _,_,_,1,1,x,1,_,  _,_,_,1,1,x,_,1,
	  _,_,_,1,_,x,1,1,  _,_,_,_,1,x,1,1,
/* 4- */  1,1,1,1,_,_,_,_,  1,1,1,_,1,_,_,_,  1,1,1,_,_,_,1,_,
	  1,1,1,_,_,_,_,1,  1,1,_,1,1,_,_,_,  1,1,_,1,_,_,1,_,
	  1,1,_,1,_,_,_,1,  1,1,_,_,1,_,1,_,  1,1,_,_,1,_,_,1,
	  1,1,_,_,_,_,1,1,  1,_,1,1,1,_,_,_,  1,_,1,1,_,_,1,_,
	  1,_,1,1,_,_,_,1,  1,_,1,_,1,_,1,_,  1,_,1,_,1,_,_,1,
	  1,_,1,_,_,_,1,1,  1,_,_,1,1,_,1,_,  1,_,_,1,1,_,_,1,
	  1,_,_,1,_,_,1,1,  1,_,_,_,1,_,1,1,  _,1,1,1,1,_,_,_,
	  _,1,1,1,_,_,1,_,  _,1,1,1,_,_,_,1,  _,1,1,_,1,_,1,_,
	  _,1,1,_,1,_,_,1,  _,1,1,_,_,_,1,1,  _,1,_,1,1,_,1,_,
	  _,1,_,1,1,_,_,1,  _,1,_,1,_,_,1,1,  _,1,_,_,1,_,1,1,
	  _,_,1,1,1,_,1,_,  _,_,1,1,1,_,_,1,  _,_,1,1,_,_,1,1,
	  _,_,1,_,1,_,1,1,  _,_,_,1,1,_,1,1,
/* 4+ */  1,1,1,1,_,x,_,_,  1,1,1,_,1,x,_,_,  1,1,1,_,_,x,1,_,
	  1,1,1,_,_,x,_,1,  1,1,_,1,1,x,_,_,  1,1,_,1,_,x,1,_,
	  1,1,_,1,_,x,_,1,  1,1,_,_,1,x,1,_,  1,1,_,_,1,x,_,1,
	  1,1,_,_,_,x,1,1,  1,_,1,1,1,x,_,_,  1,_,1,1,_,x,1,_,
	  1,_,1,1,_,x,_,1,  1,_,1,_,1,x,1,_,  1,_,1,_,1,x,_,1,
	  1,_,1,_,_,x,1,1,  1,_,_,1,1,x,1,_,  1,_,_,1,1,x,_,1,
	  1,_,_,1,_,x,1,1,  1,_,_,_,1,x,1,1,  _,1,1,1,1,x,_,_,
	  _,1,1,1,_,x,1,_,  _,1,1,1,_,x,_,1,  _,1,1,_,1,x,1,_,
	  _,1,1,_,1,x,_,1,  _,1,1,_,_,x,1,1,  _,1,_,1,1,x,1,_,
	  _,1,_,1,1,x,_,1,  _,1,_,1,_,x,1,1,  _,1,_,_,1,x,1,1,
	  _,_,1,1,1,x,1,_,  _,_,1,1,1,x,_,1,  _,_,1,1,_,x,1,1,
	  _,_,1,_,1,x,1,1,  _,_,_,1,1,x,1,1,
/* 5- */  1,1,1,1,1,_,_,_,  1,1,1,1,_,_,1,_,  1,1,1,1,_,_,_,1,
	  1,1,1,_,1,_,1,_,  1,1,1,_,1,_,_,1,  1,1,1,_,_,_,1,1,
	  1,1,_,1,1,_,1,_,  1,1,_,1,1,_,_,1,  1,1,_,1,_,_,1,1,
	  1,1,_,_,1,_,1,1,  1,_,1,1,1,_,1,_,  1,_,1,1,1,_,_,1,
	  1,_,1,1,_,_,1,1,  1,_,1,_,1,_,1,1,  1,_,_,1,1,_,1,1,
	  _,1,1,1,1,_,1,_,  _,1,1,1,1,_,_,1,  _,1,1,1,_,_,1,1,
	  _,1,1,_,1,_,1,1,  _,1,_,1,1,_,1,1,  _,_,1,1,1,_,1,1,
/* 5+ */  1,1,1,1,1,x,_,_,  1,1,1,1,_,x,1,_,  1,1,1,1,_,x,_,1,
	  1,1,1,_,1,x,1,_,  1,1,1,_,1,x,_,1,  1,1,1,_,_,x,1,1,
	  1,1,_,1,1,x,1,_,  1,1,_,1,1,x,_,1,  1,1,_,1,_,x,1,1,
	  1,1,_,_,1,x,1,1,  1,_,1,1,1,x,1,_,  1,_,1,1,1,x,_,1,
	  1,_,1,1,_,x,1,1,  1,_,1,_,1,x,1,1,  1,_,_,1,1,x,1,1,
	  _,1,1,1,1,x,1,_,  _,1,1,1,1,x,_,1,  _,1,1,1,_,x,1,1,
	  _,1,1,_,1,x,1,1,  _,1,_,1,1,x,1,1,  _,_,1,1,1,x,1,1,
/* 6- */  1,1,1,1,1,_,1,_,  1,1,1,1,1,_,_,1,  1,1,1,1,_,_,1,1,
	  1,1,1,_,1,_,1,1,  1,1,_,1,1,_,1,1,  1,_,1,1,1,_,1,1,
	  _,1,1,1,1,_,1,1,
/* 6+ */  1,1,1,1,1,x,1,_,  1,1,1,1,1,x,_,1,  1,1,1,1,_,x,1,1,
	  1,1,1,_,1,x,1,1,  1,1,_,1,1,x,1,1,  1,_,1,1,1,x,1,1,
	  _,1,1,1,1,x,1,1,
/* 7- */  1,1,1,1,1,_,1,1,
/* 7+ */  1,1,1,1,1,x,1,1,
/* 22010: 8x8 row 6 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,x,_,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,_,x,_,  _,1,_,_,_,_,x,_,  _,_,1,_,_,_,x,_,
	  _,_,_,1,_,_,x,_,  _,_,_,_,1,_,x,_,  _,_,_,_,_,1,x,_,
	  _,_,_,_,_,_,x,1,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,
	  1,_,_,_,1,_,_,_,  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,
	  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,
	  _,1,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,
	  _,_,1,_,1,_,_,_,  _,_,1,_,_,1,_,_,  _,_,1,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,_,1,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,_,1,  _,_,_,_,_,1,_,1,
/* 2+ */  1,1,_,_,_,_,x,_,  1,_,1,_,_,_,x,_,  1,_,_,1,_,_,x,_,
	  1,_,_,_,1,_,x,_,  1,_,_,_,_,1,x,_,  1,_,_,_,_,_,x,1,
	  _,1,1,_,_,_,x,_,  _,1,_,1,_,_,x,_,  _,1,_,_,1,_,x,_,
	  _,1,_,_,_,1,x,_,  _,1,_,_,_,_,x,1,  _,_,1,1,_,_,x,_,
	  _,_,1,_,1,_,x,_,  _,_,1,_,_,1,x,_,  _,_,1,_,_,_,x,1,
	  _,_,_,1,1,_,x,_,  _,_,_,1,_,1,x,_,  _,_,_,1,_,_,x,1,
	  _,_,_,_,1,1,x,_,  _,_,_,_,1,_,x,1,  _,_,_,_,_,1,x,1,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,1,_,_,_,_,  1,1,_,_,1,_,_,_,
	  1,1,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,  1,_,1,1,_,_,_,_,
	  1,_,1,_,1,_,_,_,  1,_,1,_,_,1,_,_,  1,_,1,_,_,_,_,1,
	  1,_,_,1,1,_,_,_,  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,_,1,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,_,1,  1,_,_,_,_,1,_,1,
	  _,1,1,1,_,_,_,_,  _,1,1,_,1,_,_,_,  _,1,1,_,_,1,_,_,
	  _,1,1,_,_,_,_,1,  _,1,_,1,1,_,_,_,  _,1,_,1,_,1,_,_,
	  _,1,_,1,_,_,_,1,  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,_,1,
	  _,1,_,_,_,1,_,1,  _,_,1,1,1,_,_,_,  _,_,1,1,_,1,_,_,
	  _,_,1,1,_,_,_,1,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,_,1,
	  _,_,1,_,_,1,_,1,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,_,1,
	  _,_,_,1,_,1,_,1,  _,_,_,_,1,1,_,1,
/* 3+ */  1,1,1,_,_,_,x,_,  1,1,_,1,_,_,x,_,  1,1,_,_,1,_,x,_,
	  1,1,_,_,_,1,x,_,  1,1,_,_,_,_,x,1,  1,_,1,1,_,_,x,_,
	  1,_,1,_,1,_,x,_,  1,_,1,_,_,1,x,_,  1,_,1,_,_,_,x,1,
	  1,_,_,1,1,_,x,_,  1,_,_,1,_,1,x,_,  1,_,_,1,_,_,x,1,
	  1,_,_,_,1,1,x,_,  1,_,_,_,1,_,x,1,  1,_,_,_,_,1,x,1,
	  _,1,1,1,_,_,x,_,  _,1,1,_,1,_,x,_,  _,1,1,_,_,1,x,_,
	  _,1,1,_,_,_,x,1,  _,1,_,1,1,_,x,_,  _,1,_,1,_,1,x,_,
	  _,1,_,1,_,_,x,1,  _,1,_,_,1,1,x,_,  _,1,_,_,1,_,x,1,
	  _,1,_,_,_,1,x,1,  _,_,1,1,1,_,x,_,  _,_,1,1,_,1,x,_,
	  _,_,1,1,_,_,x,1,  _,_,1,_,1,1,x,_,  _,_,1,_,1,_,x,1,
	  _,_,1,_,_,1,x,1,  _,_,_,1,1,1,x,_,  _,_,_,1,1,_,x,1,
	  _,_,_,1,_,1,x,1,  _,_,_,_,1,1,x,1,
/* 4- */  1,1,1,1,_,_,_,_,  1,1,1,_,1,_,_,_,  1,1,1,_,_,1,_,_,
	  1,1,1,_,_,_,_,1,  1,1,_,1,1,_,_,_,  1,1,_,1,_,1,_,_,
	  1,1,_,1,_,_,_,1,  1,1,_,_,1,1,_,_,  1,1,_,_,1,_,_,1,
	  1,1,_,_,_,1,_,1,  1,_,1,1,1,_,_,_,  1,_,1,1,_,1,_,_,
	  1,_,1,1,_,_,_,1,  1,_,1,_,1,1,_,_,  1,_,1,_,1,_,_,1,
	  1,_,1,_,_,1,_,1,  1,_,_,1,1,1,_,_,  1,_,_,1,1,_,_,1,
	  1,_,_,1,_,1,_,1,  1,_,_,_,1,1,_,1,  _,1,1,1,1,_,_,_,
	  _,1,1,1,_,1,_,_,  _,1,1,1,_,_,_,1,  _,1,1,_,1,1,_,_,
	  _,1,1,_,1,_,_,1,  _,1,1,_,_,1,_,1,  _,1,_,1,1,1,_,_,
	  _,1,_,1,1,_,_,1,  _,1,_,1,_,1,_,1,  _,1,_,_,1,1,_,1,
	  _,_,1,1,1,1,_,_,  _,_,1,1,1,_,_,1,  _,_,1,1,_,1,_,1,
	  _,_,1,_,1,1,_,1,  _,_,_,1,1,1,_,1,
/* 4+ */  1,1,1,1,_,_,x,_,  1,1,1,_,1,_,x,_,  1,1,1,_,_,1,x,_,
	  1,1,1,_,_,_,x,1,  1,1,_,1,1,_,x,_,  1,1,_,1,_,1,x,_,
	  1,1,_,1,_,_,x,1,  1,1,_,_,1,1,x,_,  1,1,_,_,1,_,x,1,
	  1,1,_,_,_,1,x,1,  1,_,1,1,1,_,x,_,  1,_,1,1,_,1,x,_,
	  1,_,1,1,_,_,x,1,  1,_,1,_,1,1,x,_,  1,_,1,_,1,_,x,1,
	  1,_,1,_,_,1,x,1,  1,_,_,1,1,1,x,_,  1,_,_,1,1,_,x,1,
	  1,_,_,1,_,1,x,1,  1,_,_,_,1,1,x,1,  _,1,1,1,1,_,x,_,
	  _,1,1,1,_,1,x,_,  _,1,1,1,_,_,x,1,  _,1,1,_,1,1,x,_,
	  _,1,1,_,1,_,x,1,  _,1,1,_,_,1,x,1,  _,1,_,1,1,1,x,_,
	  _,1,_,1,1,_,x,1,  _,1,_,1,_,1,x,1,  _,1,_,_,1,1,x,1,
	  _,_,1,1,1,1,x,_,  _,_,1,1,1,_,x,1,  _,_,1,1,_,1,x,1,
	  _,_,1,_,1,1,x,1,  _,_,_,1,1,1,x,1,
/* 5- */  1,1,1,1,1,_,_,_,  1,1,1,1,_,1,_,_,  1,1,1,1,_,_,_,1,
	  1,1,1,_,1,1,_,_,  1,1,1,_,1,_,_,1,  1,1,1,_,_,1,_,1,
	  1,1,_,1,1,1,_,_,  1,1,_,1,1,_,_,1,  1,1,_,1,_,1,_,1,
	  1,1,_,_,1,1,_,1,  1,_,1,1,1,1,_,_,  1,_,1,1,1,_,_,1,
	  1,_,1,1,_,1,_,1,  1,_,1,_,1,1,_,1,  1,_,_,1,1,1,_,1,
	  _,1,1,1,1,1,_,_,  _,1,1,1,1,_,_,1,  _,1,1,1,_,1,_,1,
	  _,1,1,_,1,1,_,1,  _,1,_,1,1,1,_,1,  _,_,1,1,1,1,_,1,
/* 5+ */  1,1,1,1,1,_,x,_,  1,1,1,1,_,1,x,_,  1,1,1,1,_,_,x,1,
	  1,1,1,_,1,1,x,_,  1,1,1,_,1,_,x,1,  1,1,1,_,_,1,x,1,
	  1,1,_,1,1,1,x,_,  1,1,_,1,1,_,x,1,  1,1,_,1,_,1,x,1,
	  1,1,_,_,1,1,x,1,  1,_,1,1,1,1,x,_,  1,_,1,1,1,_,x,1,
	  1,_,1,1,_,1,x,1,  1,_,1,_,1,1,x,1,  1,_,_,1,1,1,x,1,
	  _,1,1,1,1,1,x,_,  _,1,1,1,1,_,x,1,  _,1,1,1,_,1,x,1,
	  _,1,1,_,1,1,x,1,  _,1,_,1,1,1,x,1,  _,_,1,1,1,1,x,1,
/* 6- */  1,1,1,1,1,1,_,_,  1,1,1,1,1,_,_,1,  1,1,1,1,_,1,_,1,
	  1,1,1,_,1,1,_,1,  1,1,_,1,1,1,_,1,  1,_,1,1,1,1,_,1,
	  _,1,1,1,1,1,_,1,
/* 6+ */  1,1,1,1,1,1,x,_,  1,1,1,1,1,_,x,1,  1,1,1,1,_,1,x,1,
	  1,1,1,_,1,1,x,1,  1,1,_,1,1,1,x,1,  1,_,1,1,1,1,x,1,
	  _,1,1,1,1,1,x,1,
/* 7- */  1,1,1,1,1,1,_,1,
/* 7+ */  1,1,1,1,1,1,x,1,
/* 24058: 8x8 row 7 */
/* 0- */  _,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,_,x,
/* 1- */  1,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,  _,_,_,_,1,_,_,_,  _,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,1,_,
/* 1+ */  1,_,_,_,_,_,_,x,  _,1,_,_,_,_,_,x,  _,_,1,_,_,_,_,x,
	  _,_,_,1,_,_,_,x,  _,_,_,_,1,_,_,x,  _,_,_,_,_,1,_,x,
	  _,_,_,_,_,_,1,x,
/* 2- */  1,1,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,  1,_,_,1,_,_,_,_,
	  1,_,_,_,1,_,_,_,  1,_,_,_,_,1,_,_,  1,_,_,_,_,_,1,_,
	  _,1,1,_,_,_,_,_,  _,1,_,1,_,_,_,_,  _,1,_,_,1,_,_,_,
	  _,1,_,_,_,1,_,_,  _,1,_,_,_,_,1,_,  _,_,1,1,_,_,_,_,
	  _,_,1,_,1,_,_,_,  _,_,1,_,_,1,_,_,  _,_,1,_,_,_,1,_,
	  _,_,_,1,1,_,_,_,  _,_,_,1,_,1,_,_,  _,_,_,1,_,_,1,_,
	  _,_,_,_,1,1,_,_,  _,_,_,_,1,_,1,_,  _,_,_,_,_,1,1,_,
/* 2+ */  1,1,_,_,_,_,_,x,  1,_,1,_,_,_,_,x,  1,_,_,1,_,_,_,x,
	  1,_,_,_,1,_,_,x,  1,_,_,_,_,1,_,x,  1,_,_,_,_,_,1,x,
	  _,1,1,_,_,_,_,x,  _,1,_,1,_,_,_,x,  _,1,_,_,1,_,_,x,
	  _,1,_,_,_,1,_,x,  _,1,_,_,_,_,1,x,  _,_,1,1,_,_,_,x,
	  _,_,1,_,1,_,_,x,  _,_,1,_,_,1,_,x,  _,_,1,_,_,_,1,x,
	  _,_,_,1,1,_,_,x,  _,_,_,1,_,1,_,x,  _,_,_,1,_,_,1,x,
	  _,_,_,_,1,1,_,x,  _,_,_,_,1,_,1,x,  _,_,_,_,_,1,1,x,
/* 3- */  1,1,1,_,_,_,_,_,  1,1,_,1,_,_,_,_,  1,1,_,_,1,_,_,_,
	  1,1,_,_,_,1,_,_,  1,1,_,_,_,_,1,_,  1,_,1,1,_,_,_,_,
	  1,_,1,_,1,_,_,_,  1,_,1,_,_,1,_,_,  1,_,1,_,_,_,1,_,
	  1,_,_,1,1,_,_,_,  1,_,_,1,_,1,_,_,  1,_,_,1,_,_,1,_,
	  1,_,_,_,1,1,_,_,  1,_,_,_,1,_,1,_,  1,_,_,_,_,1,1,_,
	  _,1,1,1,_,_,_,_,  _,1,1,_,1,_,_,_,  _,1,1,_,_,1,_,_,
	  _,1,1,_,_,_,1,_,  _,1,_,1,1,_,_,_,  _,1,_,1,_,1,_,_,
	  _,1,_,1,_,_,1,_,  _,1,_,_,1,1,_,_,  _,1,_,_,1,_,1,_,
	  _,1,_,_,_,1,1,_,  _,_,1,1,1,_,_,_,  _,_,1,1,_,1,_,_,
	  _,_,1,1,_,_,1,_,  _,_,1,_,1,1,_,_,  _,_,1,_,1,_,1,_,
	  _,_,1,_,_,1,1,_,  _,_,_,1,1,1,_,_,  _,_,_,1,1,_,1,_,
	  _,_,_,1,_,1,1,_,  _,_,_,_,1,1,1,_,
/* 3+ */  1,1,1,_,_,_,_,x,  1,1,_,1,_,_,_,x,  1,1,_,_,1,_,_,x,
	  1,1,_,_,_,1,_,x,  1,1,_,_,_,_,1,x,  1,_,1,1,_,_,_,x,
	  1,_,1,_,1,_,_,x,  1,_,1,_,_,1,_,x,  1,_,1,_,_,_,1,x,
	  1,_,_,1,1,_,_,x,  1,_,_,1,_,1,_,x,  1,_,_,1,_,_,1,x,
	  1,_,_,_,1,1,_,x,  1,_,_,_,1,_,1,x,  1,_,_,_,_,1,1,x,
	  _,1,1,1,_,_,_,x,  _,1,1,_,1,_,_,x,  _,1,1,_,_,1,_,x,
	  _,1,1,_,_,_,1,x,  _,1,_,1,1,_,_,x,  _,1,_,1,_,1,_,x,
	  _,1,_,1,_,_,1,x,  _,1,_,_,1,1,_,x,  _,1,_,_,1,_,1,x,
	  _,1,_,_,_,1,1,x,  _,_,1,1,1,_,_,x,  _,_,1,1,_,1,_,x,
	  _,_,1,1,_,_,1,x,  _,_,1,_,1,1,_,x,  _,_,1,_,1,_,1,x,
	  _,_,1,_,_,1,1,x,  _,_,_,1,1,1,_,x,  _,_,_,1,1,_,1,x,
	  _,_,_,1,_,1,1,x,  _,_,_,_,1,1,1,x,
/* 4- */  1,1,1,1,_,_,_,_,  1,1,1,_,1,_,_,_,  1,1,1,_,_,1,_,_,
	  1,1,1,_,_,_,1,_,  1,1,_,1,1,_,_,_,  1,1,_,1,_,1,_,_,
	  1,1,_,1,_,_,1,_,  1,1,_,_,1,1,_,_,  1,1,_,_,1,_,1,_,
	  1,1,_,_,_,1,1,_,  1,_,1,1,1,_,_,_,  1,_,1,1,_,1,_,_,
	  1,_,1,1,_,_,1,_,  1,_,1,_,1,1,_,_,  1,_,1,_,1,_,1,_,
	  1,_,1,_,_,1,1,_,  1,_,_,1,1,1,_,_,  1,_,_,1,1,_,1,_,
	  1,_,_,1,_,1,1,_,  1,_,_,_,1,1,1,_,  _,1,1,1,1,_,_,_,
	  _,1,1,1,_,1,_,_,  _,1,1,1,_,_,1,_,  _,1,1,_,1,1,_,_,
	  _,1,1,_,1,_,1,_,  _,1,1,_,_,1,1,_,  _,1,_,1,1,1,_,_,
	  _,1,_,1,1,_,1,_,  _,1,_,1,_,1,1,_,  _,1,_,_,1,1,1,_,
	  _,_,1,1,1,1,_,_,  _,_,1,1,1,_,1,_,  _,_,1,1,_,1,1,_,
	  _,_,1,_,1,1,1,_,  _,_,_,1,1,1,1,_,
/* 4+ */  1,1,1,1,_,_,_,x,  1,1,1,_,1,_,_,x,  1,1,1,_,_,1,_,x,
	  1,1,1,_,_,_,1,x,  1,1,_,1,1,_,_,x,  1,1,_,1,_,1,_,x,
	  1,1,_,1,_,_,1,x,  1,1,_,_,1,1,_,x,  1,1,_,_,1,_,1,x,
	  1,1,_,_,_,1,1,x,  1,_,1,1,1,_,_,x,  1,_,1,1,_,1,_,x,
	  1,_,1,1,_,_,1,x,  1,_,1,_,1,1,_,x,  1,_,1,_,1,_,1,x,
	  1,_,1,_,_,1,1,x,  1,_,_,1,1,1,_,x,  1,_,_,1,1,_,1,x,
	  1,_,_,1,_,1,1,x,  1,_,_,_,1,1,1,x,  _,1,1,1,1,_,_,x,
	  _,1,1,1,_,1,_,x,  _,1,1,1,_,_,1,x,  _,1,1,_,1,1,_,x,
	  _,1,1,_,1,_,1,x,  _,1,1,_,_,1,1,x,  _,1,_,1,1,1,_,x,
	  _,1,_,1,1,_,1,x,  _,1,_,1,_,1,1,x,  _,1,_,_,1,1,1,x,
	  _,_,1,1,1,1,_,x,  _,_,1,1,1,_,1,x,  _,_,1,1,_,1,1,x,
	  _,_,1,_,1,1,1,x,  _,_,_,1,1,1,1,x,
/* 5- */  1,1,1,1,1,_,_,_,  1,1,1,1,_,1,_,_,  1,1,1,1,_,_,1,_,
	  1,1,1,_,1,1,_,_,  1,1,1,_,1,_,1,_,  1,1,1,_,_,1,1,_,
	  1,1,_,1,1,1,_,_,  1,1,_,1,1,_,1,_,  1,1,_,1,_,1,1,_,
	  1,1,_,_,1,1,1,_,  1,_,1,1,1,1,_,_,  1,_,1,1,1,_,1,_,
	  1,_,1,1,_,1,1,_,  1,_,1,_,1,1,1,_,  1,_,_,1,1,1,1,_,
	  _,1,1,1,1,1,_,_,  _,1,1,1,1,_,1,_,  _,1,1,1,_,1,1,_,
	  _,1,1,_,1,1,1,_,  _,1,_,1,1,1,1,_,  _,_,1,1,1,1,1,_,
/* 5+ */  1,1,1,1,1,_,_,x,  1,1,1,1,_,1,_,x,  1,1,1,1,_,_,1,x,
	  1,1,1,_,1,1,_,x,  1,1,1,_,1,_,1,x,  1,1,1,_,_,1,1,x,
	  1,1,_,1,1,1,_,x,  1,1,_,1,1,_,1,x,  1,1,_,1,_,1,1,x,
	  1,1,_,_,1,1,1,x,  1,_,1,1,1,1,_,x,  1,_,1,1,1,_,1,x,
	  1,_,1,1,_,1,1,x,  1,_,1,_,1,1,1,x,  1,_,_,1,1,1,1,x,
	  _,1,1,1,1,1,_,x,  _,1,1,1,1,_,1,x,  _,1,1,1,_,1,1,x,
	  _,1,1,_,1,1,1,x,  _,1,_,1,1,1,1,x,  _,_,1,1,1,1,1,x,
/* 6- */  1,1,1,1,1,1,_,_,  1,1,1,1,1,_,1,_,  1,1,1,1,_,1,1,_,
	  1,1,1,_,1,1,1,_,  1,1,_,1,1,1,1,_,  1,_,1,1,1,1,1,_,
	  _,1,1,1,1,1,1,_,
/* 6+ */  1,1,1,1,1,1,_,x,  1,1,1,1,1,_,1,x,  1,1,1,1,_,1,1,x,
	  1,1,1,_,1,1,1,x,  1,1,_,1,1,1,1,x,  1,_,1,1,1,1,1,x,
	  _,1,1,1,1,1,1,x,
/* 7- */  1,1,1,1,1,1,1,_,
/* 7+ */  1,1,1,1,1,1,1,x,
/* 26106: 9x9 relations *********************************************** */
/* 26106: 9x9 row 0 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  x,_,_,_,_,_,_,_,_,
/* 1- */  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,  _,_,_,1,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  x,1,_,_,_,_,_,_,_,  x,_,1,_,_,_,_,_,_,  x,_,_,1,_,_,_,_,_,
	  x,_,_,_,1,_,_,_,_,  x,_,_,_,_,1,_,_,_,  x,_,_,_,_,_,1,_,_,
	  x,_,_,_,_,_,_,1,_,  x,_,_,_,_,_,_,_,1,
/* 2- */  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,  _,1,_,_,1,_,_,_,_,
	  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,
	  _,_,1,_,_,_,_,_,1,  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,
	  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,  _,_,_,1,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  x,1,1,_,_,_,_,_,_,  x,1,_,1,_,_,_,_,_,  x,1,_,_,1,_,_,_,_,
	  x,1,_,_,_,1,_,_,_,  x,1,_,_,_,_,1,_,_,  x,1,_,_,_,_,_,1,_,
	  x,1,_,_,_,_,_,_,1,  x,_,1,1,_,_,_,_,_,  x,_,1,_,1,_,_,_,_,
	  x,_,1,_,_,1,_,_,_,  x,_,1,_,_,_,1,_,_,  x,_,1,_,_,_,_,1,_,
	  x,_,1,_,_,_,_,_,1,  x,_,_,1,1,_,_,_,_,  x,_,_,1,_,1,_,_,_,
	  x,_,_,1,_,_,1,_,_,  x,_,_,1,_,_,_,1,_,  x,_,_,1,_,_,_,_,1,
	  x,_,_,_,1,1,_,_,_,  x,_,_,_,1,_,1,_,_,  x,_,_,_,1,_,_,1,_,
	  x,_,_,_,1,_,_,_,1,  x,_,_,_,_,1,1,_,_,  x,_,_,_,_,1,_,1,_,
	  x,_,_,_,_,1,_,_,1,  x,_,_,_,_,_,1,1,_,  x,_,_,_,_,_,1,_,1,
	  x,_,_,_,_,_,_,1,1,
/* 3- */  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,
	  _,1,1,_,_,_,1,_,_,  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,
	  _,1,_,1,1,_,_,_,_,  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,1,_,_,
	  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,  _,1,_,_,1,1,_,_,_,
	  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,
	  _,_,1,1,_,_,_,1,_,  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,1,_,_,_,
	  _,_,1,_,1,_,1,_,_,  _,_,1,_,1,_,_,1,_,  _,_,1,_,1,_,_,_,1,
	  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,  _,_,1,_,_,1,_,_,1,
	  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,  _,_,1,_,_,_,_,1,1,
	  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,1,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,1,_,_,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  x,1,1,1,_,_,_,_,_,  x,1,1,_,1,_,_,_,_,  x,1,1,_,_,1,_,_,_,
	  x,1,1,_,_,_,1,_,_,  x,1,1,_,_,_,_,1,_,  x,1,1,_,_,_,_,_,1,
	  x,1,_,1,1,_,_,_,_,  x,1,_,1,_,1,_,_,_,  x,1,_,1,_,_,1,_,_,
	  x,1,_,1,_,_,_,1,_,  x,1,_,1,_,_,_,_,1,  x,1,_,_,1,1,_,_,_,
	  x,1,_,_,1,_,1,_,_,  x,1,_,_,1,_,_,1,_,  x,1,_,_,1,_,_,_,1,
	  x,1,_,_,_,1,1,_,_,  x,1,_,_,_,1,_,1,_,  x,1,_,_,_,1,_,_,1,
	  x,1,_,_,_,_,1,1,_,  x,1,_,_,_,_,1,_,1,  x,1,_,_,_,_,_,1,1,
	  x,_,1,1,1,_,_,_,_,  x,_,1,1,_,1,_,_,_,  x,_,1,1,_,_,1,_,_,
	  x,_,1,1,_,_,_,1,_,  x,_,1,1,_,_,_,_,1,  x,_,1,_,1,1,_,_,_,
	  x,_,1,_,1,_,1,_,_,  x,_,1,_,1,_,_,1,_,  x,_,1,_,1,_,_,_,1,
	  x,_,1,_,_,1,1,_,_,  x,_,1,_,_,1,_,1,_,  x,_,1,_,_,1,_,_,1,
	  x,_,1,_,_,_,1,1,_,  x,_,1,_,_,_,1,_,1,  x,_,1,_,_,_,_,1,1,
	  x,_,_,1,1,1,_,_,_,  x,_,_,1,1,_,1,_,_,  x,_,_,1,1,_,_,1,_,
	  x,_,_,1,1,_,_,_,1,  x,_,_,1,_,1,1,_,_,  x,_,_,1,_,1,_,1,_,
	  x,_,_,1,_,1,_,_,1,  x,_,_,1,_,_,1,1,_,  x,_,_,1,_,_,1,_,1,
	  x,_,_,1,_,_,_,1,1,  x,_,_,_,1,1,1,_,_,  x,_,_,_,1,1,_,1,_,
	  x,_,_,_,1,1,_,_,1,  x,_,_,_,1,_,1,1,_,  x,_,_,_,1,_,1,_,1,
	  x,_,_,_,1,_,_,1,1,  x,_,_,_,_,1,1,1,_,  x,_,_,_,_,1,1,_,1,
	  x,_,_,_,_,1,_,1,1,  x,_,_,_,_,_,1,1,1,
/* 4- */  _,1,1,1,1,_,_,_,_,  _,1,1,1,_,1,_,_,_,  _,1,1,1,_,_,1,_,_,
	  _,1,1,1,_,_,_,1,_,  _,1,1,1,_,_,_,_,1,  _,1,1,_,1,1,_,_,_,
	  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,1,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,1,_,_,1,
	  _,1,1,_,_,_,1,1,_,  _,1,1,_,_,_,1,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,1,1,1,_,_,_,  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,1,_,
	  _,1,_,1,1,_,_,_,1,  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,1,_,
	  _,1,_,1,_,1,_,_,1,  _,1,_,1,_,_,1,1,_,  _,1,_,1,_,_,1,_,1,
	  _,1,_,1,_,_,_,1,1,  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,1,_,
	  _,1,_,_,1,1,_,_,1,  _,1,_,_,1,_,1,1,_,  _,1,_,_,1,_,1,_,1,
	  _,1,_,_,1,_,_,1,1,  _,1,_,_,_,1,1,1,_,  _,1,_,_,_,1,1,_,1,
	  _,1,_,_,_,1,_,1,1,  _,1,_,_,_,_,1,1,1,  _,_,1,1,1,1,_,_,_,
	  _,_,1,1,1,_,1,_,_,  _,_,1,1,1,_,_,1,_,  _,_,1,1,1,_,_,_,1,
	  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,1,_,  _,_,1,1,_,1,_,_,1,
	  _,_,1,1,_,_,1,1,_,  _,_,1,1,_,_,1,_,1,  _,_,1,1,_,_,_,1,1,
	  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,1,_,  _,_,1,_,1,1,_,_,1,
	  _,_,1,_,1,_,1,1,_,  _,_,1,_,1,_,1,_,1,  _,_,1,_,1,_,_,1,1,
	  _,_,1,_,_,1,1,1,_,  _,_,1,_,_,1,1,_,1,  _,_,1,_,_,1,_,1,1,
	  _,_,1,_,_,_,1,1,1,  _,_,_,1,1,1,1,_,_,  _,_,_,1,1,1,_,1,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,1,1,_,  _,_,_,1,1,_,1,_,1,
	  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,1,1,1,_,  _,_,_,1,_,1,1,_,1,
	  _,_,_,1,_,1,_,1,1,  _,_,_,1,_,_,1,1,1,  _,_,_,_,1,1,1,1,_,
	  _,_,_,_,1,1,1,_,1,  _,_,_,_,1,1,_,1,1,  _,_,_,_,1,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  x,1,1,1,1,_,_,_,_,  x,1,1,1,_,1,_,_,_,  x,1,1,1,_,_,1,_,_,
	  x,1,1,1,_,_,_,1,_,  x,1,1,1,_,_,_,_,1,  x,1,1,_,1,1,_,_,_,
	  x,1,1,_,1,_,1,_,_,  x,1,1,_,1,_,_,1,_,  x,1,1,_,1,_,_,_,1,
	  x,1,1,_,_,1,1,_,_,  x,1,1,_,_,1,_,1,_,  x,1,1,_,_,1,_,_,1,
	  x,1,1,_,_,_,1,1,_,  x,1,1,_,_,_,1,_,1,  x,1,1,_,_,_,_,1,1,
	  x,1,_,1,1,1,_,_,_,  x,1,_,1,1,_,1,_,_,  x,1,_,1,1,_,_,1,_,
	  x,1,_,1,1,_,_,_,1,  x,1,_,1,_,1,1,_,_,  x,1,_,1,_,1,_,1,_,
	  x,1,_,1,_,1,_,_,1,  x,1,_,1,_,_,1,1,_,  x,1,_,1,_,_,1,_,1,
	  x,1,_,1,_,_,_,1,1,  x,1,_,_,1,1,1,_,_,  x,1,_,_,1,1,_,1,_,
	  x,1,_,_,1,1,_,_,1,  x,1,_,_,1,_,1,1,_,  x,1,_,_,1,_,1,_,1,
	  x,1,_,_,1,_,_,1,1,  x,1,_,_,_,1,1,1,_,  x,1,_,_,_,1,1,_,1,
	  x,1,_,_,_,1,_,1,1,  x,1,_,_,_,_,1,1,1,  x,_,1,1,1,1,_,_,_,
	  x,_,1,1,1,_,1,_,_,  x,_,1,1,1,_,_,1,_,  x,_,1,1,1,_,_,_,1,
	  x,_,1,1,_,1,1,_,_,  x,_,1,1,_,1,_,1,_,  x,_,1,1,_,1,_,_,1,
	  x,_,1,1,_,_,1,1,_,  x,_,1,1,_,_,1,_,1,  x,_,1,1,_,_,_,1,1,
	  x,_,1,_,1,1,1,_,_,  x,_,1,_,1,1,_,1,_,  x,_,1,_,1,1,_,_,1,
	  x,_,1,_,1,_,1,1,_,  x,_,1,_,1,_,1,_,1,  x,_,1,_,1,_,_,1,1,
	  x,_,1,_,_,1,1,1,_,  x,_,1,_,_,1,1,_,1,  x,_,1,_,_,1,_,1,1,
	  x,_,1,_,_,_,1,1,1,  x,_,_,1,1,1,1,_,_,  x,_,_,1,1,1,_,1,_,
	  x,_,_,1,1,1,_,_,1,  x,_,_,1,1,_,1,1,_,  x,_,_,1,1,_,1,_,1,
	  x,_,_,1,1,_,_,1,1,  x,_,_,1,_,1,1,1,_,  x,_,_,1,_,1,1,_,1,
	  x,_,_,1,_,1,_,1,1,  x,_,_,1,_,_,1,1,1,  x,_,_,_,1,1,1,1,_,
	  x,_,_,_,1,1,1,_,1,  x,_,_,_,1,1,_,1,1,  x,_,_,_,1,_,1,1,1,
	  x,_,_,_,_,1,1,1,1,
/* 5- */  _,1,1,1,1,1,_,_,_,  _,1,1,1,1,_,1,_,_,  _,1,1,1,1,_,_,1,_,
	  _,1,1,1,1,_,_,_,1,  _,1,1,1,_,1,1,_,_,  _,1,1,1,_,1,_,1,_,
	  _,1,1,1,_,1,_,_,1,  _,1,1,1,_,_,1,1,_,  _,1,1,1,_,_,1,_,1,
	  _,1,1,1,_,_,_,1,1,  _,1,1,_,1,1,1,_,_,  _,1,1,_,1,1,_,1,_,
	  _,1,1,_,1,1,_,_,1,  _,1,1,_,1,_,1,1,_,  _,1,1,_,1,_,1,_,1,
	  _,1,1,_,1,_,_,1,1,  _,1,1,_,_,1,1,1,_,  _,1,1,_,_,1,1,_,1,
	  _,1,1,_,_,1,_,1,1,  _,1,1,_,_,_,1,1,1,  _,1,_,1,1,1,1,_,_,
	  _,1,_,1,1,1,_,1,_,  _,1,_,1,1,1,_,_,1,  _,1,_,1,1,_,1,1,_,
	  _,1,_,1,1,_,1,_,1,  _,1,_,1,1,_,_,1,1,  _,1,_,1,_,1,1,1,_,
	  _,1,_,1,_,1,1,_,1,  _,1,_,1,_,1,_,1,1,  _,1,_,1,_,_,1,1,1,
	  _,1,_,_,1,1,1,1,_,  _,1,_,_,1,1,1,_,1,  _,1,_,_,1,1,_,1,1,
	  _,1,_,_,1,_,1,1,1,  _,1,_,_,_,1,1,1,1,  _,_,1,1,1,1,1,_,_,
	  _,_,1,1,1,1,_,1,_,  _,_,1,1,1,1,_,_,1,  _,_,1,1,1,_,1,1,_,
	  _,_,1,1,1,_,1,_,1,  _,_,1,1,1,_,_,1,1,  _,_,1,1,_,1,1,1,_,
	  _,_,1,1,_,1,1,_,1,  _,_,1,1,_,1,_,1,1,  _,_,1,1,_,_,1,1,1,
	  _,_,1,_,1,1,1,1,_,  _,_,1,_,1,1,1,_,1,  _,_,1,_,1,1,_,1,1,
	  _,_,1,_,1,_,1,1,1,  _,_,1,_,_,1,1,1,1,  _,_,_,1,1,1,1,1,_,
	  _,_,_,1,1,1,1,_,1,  _,_,_,1,1,1,_,1,1,  _,_,_,1,1,_,1,1,1,
	  _,_,_,1,_,1,1,1,1,  _,_,_,_,1,1,1,1,1,
/* 5+ */  x,1,1,1,1,1,_,_,_,  x,1,1,1,1,_,1,_,_,  x,1,1,1,1,_,_,1,_,
	  x,1,1,1,1,_,_,_,1,  x,1,1,1,_,1,1,_,_,  x,1,1,1,_,1,_,1,_,
	  x,1,1,1,_,1,_,_,1,  x,1,1,1,_,_,1,1,_,  x,1,1,1,_,_,1,_,1,
	  x,1,1,1,_,_,_,1,1,  x,1,1,_,1,1,1,_,_,  x,1,1,_,1,1,_,1,_,
	  x,1,1,_,1,1,_,_,1,  x,1,1,_,1,_,1,1,_,  x,1,1,_,1,_,1,_,1,
	  x,1,1,_,1,_,_,1,1,  x,1,1,_,_,1,1,1,_,  x,1,1,_,_,1,1,_,1,
	  x,1,1,_,_,1,_,1,1,  x,1,1,_,_,_,1,1,1,  x,1,_,1,1,1,1,_,_,
	  x,1,_,1,1,1,_,1,_,  x,1,_,1,1,1,_,_,1,  x,1,_,1,1,_,1,1,_,
	  x,1,_,1,1,_,1,_,1,  x,1,_,1,1,_,_,1,1,  x,1,_,1,_,1,1,1,_,
	  x,1,_,1,_,1,1,_,1,  x,1,_,1,_,1,_,1,1,  x,1,_,1,_,_,1,1,1,
	  x,1,_,_,1,1,1,1,_,  x,1,_,_,1,1,1,_,1,  x,1,_,_,1,1,_,1,1,
	  x,1,_,_,1,_,1,1,1,  x,1,_,_,_,1,1,1,1,  x,_,1,1,1,1,1,_,_,
	  x,_,1,1,1,1,_,1,_,  x,_,1,1,1,1,_,_,1,  x,_,1,1,1,_,1,1,_,
	  x,_,1,1,1,_,1,_,1,  x,_,1,1,1,_,_,1,1,  x,_,1,1,_,1,1,1,_,
	  x,_,1,1,_,1,1,_,1,  x,_,1,1,_,1,_,1,1,  x,_,1,1,_,_,1,1,1,
	  x,_,1,_,1,1,1,1,_,  x,_,1,_,1,1,1,_,1,  x,_,1,_,1,1,_,1,1,
	  x,_,1,_,1,_,1,1,1,  x,_,1,_,_,1,1,1,1,  x,_,_,1,1,1,1,1,_,
	  x,_,_,1,1,1,1,_,1,  x,_,_,1,1,1,_,1,1,  x,_,_,1,1,_,1,1,1,
	  x,_,_,1,_,1,1,1,1,  x,_,_,_,1,1,1,1,1,
/* 6- */  _,1,1,1,1,1,1,_,_,  _,1,1,1,1,1,_,1,_,  _,1,1,1,1,1,_,_,1,
	  _,1,1,1,1,_,1,1,_,  _,1,1,1,1,_,1,_,1,  _,1,1,1,1,_,_,1,1,
	  _,1,1,1,_,1,1,1,_,  _,1,1,1,_,1,1,_,1,  _,1,1,1,_,1,_,1,1,
	  _,1,1,1,_,_,1,1,1,  _,1,1,_,1,1,1,1,_,  _,1,1,_,1,1,1,_,1,
	  _,1,1,_,1,1,_,1,1,  _,1,1,_,1,_,1,1,1,  _,1,1,_,_,1,1,1,1,
	  _,1,_,1,1,1,1,1,_,  _,1,_,1,1,1,1,_,1,  _,1,_,1,1,1,_,1,1,
	  _,1,_,1,1,_,1,1,1,  _,1,_,1,_,1,1,1,1,  _,1,_,_,1,1,1,1,1,
	  _,_,1,1,1,1,1,1,_,  _,_,1,1,1,1,1,_,1,  _,_,1,1,1,1,_,1,1,
	  _,_,1,1,1,_,1,1,1,  _,_,1,1,_,1,1,1,1,  _,_,1,_,1,1,1,1,1,
	  _,_,_,1,1,1,1,1,1,
/* 6+ */  x,1,1,1,1,1,1,_,_,  x,1,1,1,1,1,_,1,_,  x,1,1,1,1,1,_,_,1,
	  x,1,1,1,1,_,1,1,_,  x,1,1,1,1,_,1,_,1,  x,1,1,1,1,_,_,1,1,
	  x,1,1,1,_,1,1,1,_,  x,1,1,1,_,1,1,_,1,  x,1,1,1,_,1,_,1,1,
	  x,1,1,1,_,_,1,1,1,  x,1,1,_,1,1,1,1,_,  x,1,1,_,1,1,1,_,1,
	  x,1,1,_,1,1,_,1,1,  x,1,1,_,1,_,1,1,1,  x,1,1,_,_,1,1,1,1,
	  x,1,_,1,1,1,1,1,_,  x,1,_,1,1,1,1,_,1,  x,1,_,1,1,1,_,1,1,
	  x,1,_,1,1,_,1,1,1,  x,1,_,1,_,1,1,1,1,  x,1,_,_,1,1,1,1,1,
	  x,_,1,1,1,1,1,1,_,  x,_,1,1,1,1,1,_,1,  x,_,1,1,1,1,_,1,1,
	  x,_,1,1,1,_,1,1,1,  x,_,1,1,_,1,1,1,1,  x,_,1,_,1,1,1,1,1,
	  x,_,_,1,1,1,1,1,1,
/* 7- */  _,1,1,1,1,1,1,1,_,  _,1,1,1,1,1,1,_,1,  _,1,1,1,1,1,_,1,1,
	  _,1,1,1,1,_,1,1,1,  _,1,1,1,_,1,1,1,1,  _,1,1,_,1,1,1,1,1,
	  _,1,_,1,1,1,1,1,1,  _,_,1,1,1,1,1,1,1,
/* 7+ */  x,1,1,1,1,1,1,1,_,  x,1,1,1,1,1,1,_,1,  x,1,1,1,1,1,_,1,1,
	  x,1,1,1,1,_,1,1,1,  x,1,1,1,_,1,1,1,1,  x,1,1,_,1,1,1,1,1,
	  x,1,_,1,1,1,1,1,1,  x,_,1,1,1,1,1,1,1,
/* 8- */  _,1,1,1,1,1,1,1,1,
/* 8+ */  x,1,1,1,1,1,1,1,1,
/* 30714: 9x9 row 1 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,x,_,_,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,  _,_,_,1,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,x,_,_,_,_,_,_,_,  _,x,1,_,_,_,_,_,_,  _,x,_,1,_,_,_,_,_,
	  _,x,_,_,1,_,_,_,_,  _,x,_,_,_,1,_,_,_,  _,x,_,_,_,_,1,_,_,
	  _,x,_,_,_,_,_,1,_,  _,x,_,_,_,_,_,_,1,
/* 2- */  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,  1,_,_,_,1,_,_,_,_,
	  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,
	  _,_,1,_,_,_,_,_,1,  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,
	  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,  _,_,_,1,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,x,1,_,_,_,_,_,_,  1,x,_,1,_,_,_,_,_,  1,x,_,_,1,_,_,_,_,
	  1,x,_,_,_,1,_,_,_,  1,x,_,_,_,_,1,_,_,  1,x,_,_,_,_,_,1,_,
	  1,x,_,_,_,_,_,_,1,  _,x,1,1,_,_,_,_,_,  _,x,1,_,1,_,_,_,_,
	  _,x,1,_,_,1,_,_,_,  _,x,1,_,_,_,1,_,_,  _,x,1,_,_,_,_,1,_,
	  _,x,1,_,_,_,_,_,1,  _,x,_,1,1,_,_,_,_,  _,x,_,1,_,1,_,_,_,
	  _,x,_,1,_,_,1,_,_,  _,x,_,1,_,_,_,1,_,  _,x,_,1,_,_,_,_,1,
	  _,x,_,_,1,1,_,_,_,  _,x,_,_,1,_,1,_,_,  _,x,_,_,1,_,_,1,_,
	  _,x,_,_,1,_,_,_,1,  _,x,_,_,_,1,1,_,_,  _,x,_,_,_,1,_,1,_,
	  _,x,_,_,_,1,_,_,1,  _,x,_,_,_,_,1,1,_,  _,x,_,_,_,_,1,_,1,
	  _,x,_,_,_,_,_,1,1,
/* 3- */  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,
	  1,_,1,_,_,_,1,_,_,  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,
	  1,_,_,1,1,_,_,_,_,  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,1,_,_,
	  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,  1,_,_,_,1,1,_,_,_,
	  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,
	  _,_,1,1,_,_,_,1,_,  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,1,_,_,_,
	  _,_,1,_,1,_,1,_,_,  _,_,1,_,1,_,_,1,_,  _,_,1,_,1,_,_,_,1,
	  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,  _,_,1,_,_,1,_,_,1,
	  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,  _,_,1,_,_,_,_,1,1,
	  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,1,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,1,_,_,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,x,1,1,_,_,_,_,_,  1,x,1,_,1,_,_,_,_,  1,x,1,_,_,1,_,_,_,
	  1,x,1,_,_,_,1,_,_,  1,x,1,_,_,_,_,1,_,  1,x,1,_,_,_,_,_,1,
	  1,x,_,1,1,_,_,_,_,  1,x,_,1,_,1,_,_,_,  1,x,_,1,_,_,1,_,_,
	  1,x,_,1,_,_,_,1,_,  1,x,_,1,_,_,_,_,1,  1,x,_,_,1,1,_,_,_,
	  1,x,_,_,1,_,1,_,_,  1,x,_,_,1,_,_,1,_,  1,x,_,_,1,_,_,_,1,
	  1,x,_,_,_,1,1,_,_,  1,x,_,_,_,1,_,1,_,  1,x,_,_,_,1,_,_,1,
	  1,x,_,_,_,_,1,1,_,  1,x,_,_,_,_,1,_,1,  1,x,_,_,_,_,_,1,1,
	  _,x,1,1,1,_,_,_,_,  _,x,1,1,_,1,_,_,_,  _,x,1,1,_,_,1,_,_,
	  _,x,1,1,_,_,_,1,_,  _,x,1,1,_,_,_,_,1,  _,x,1,_,1,1,_,_,_,
	  _,x,1,_,1,_,1,_,_,  _,x,1,_,1,_,_,1,_,  _,x,1,_,1,_,_,_,1,
	  _,x,1,_,_,1,1,_,_,  _,x,1,_,_,1,_,1,_,  _,x,1,_,_,1,_,_,1,
	  _,x,1,_,_,_,1,1,_,  _,x,1,_,_,_,1,_,1,  _,x,1,_,_,_,_,1,1,
	  _,x,_,1,1,1,_,_,_,  _,x,_,1,1,_,1,_,_,  _,x,_,1,1,_,_,1,_,
	  _,x,_,1,1,_,_,_,1,  _,x,_,1,_,1,1,_,_,  _,x,_,1,_,1,_,1,_,
	  _,x,_,1,_,1,_,_,1,  _,x,_,1,_,_,1,1,_,  _,x,_,1,_,_,1,_,1,
	  _,x,_,1,_,_,_,1,1,  _,x,_,_,1,1,1,_,_,  _,x,_,_,1,1,_,1,_,
	  _,x,_,_,1,1,_,_,1,  _,x,_,_,1,_,1,1,_,  _,x,_,_,1,_,1,_,1,
	  _,x,_,_,1,_,_,1,1,  _,x,_,_,_,1,1,1,_,  _,x,_,_,_,1,1,_,1,
	  _,x,_,_,_,1,_,1,1,  _,x,_,_,_,_,1,1,1,
/* 4- */  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,1,_,_,
	  1,_,1,1,_,_,_,1,_,  1,_,1,1,_,_,_,_,1,  1,_,1,_,1,1,_,_,_,
	  1,_,1,_,1,_,1,_,_,  1,_,1,_,1,_,_,1,_,  1,_,1,_,1,_,_,_,1,
	  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,1,_,  1,_,1,_,_,1,_,_,1,
	  1,_,1,_,_,_,1,1,_,  1,_,1,_,_,_,1,_,1,  1,_,1,_,_,_,_,1,1,
	  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,1,_,_,  1,_,_,1,1,_,_,1,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,1,_,
	  1,_,_,1,_,1,_,_,1,  1,_,_,1,_,_,1,1,_,  1,_,_,1,_,_,1,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,1,_,
	  1,_,_,_,1,1,_,_,1,  1,_,_,_,1,_,1,1,_,  1,_,_,_,1,_,1,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,1,1,1,_,  1,_,_,_,_,1,1,_,1,
	  1,_,_,_,_,1,_,1,1,  1,_,_,_,_,_,1,1,1,  _,_,1,1,1,1,_,_,_,
	  _,_,1,1,1,_,1,_,_,  _,_,1,1,1,_,_,1,_,  _,_,1,1,1,_,_,_,1,
	  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,1,_,  _,_,1,1,_,1,_,_,1,
	  _,_,1,1,_,_,1,1,_,  _,_,1,1,_,_,1,_,1,  _,_,1,1,_,_,_,1,1,
	  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,1,_,  _,_,1,_,1,1,_,_,1,
	  _,_,1,_,1,_,1,1,_,  _,_,1,_,1,_,1,_,1,  _,_,1,_,1,_,_,1,1,
	  _,_,1,_,_,1,1,1,_,  _,_,1,_,_,1,1,_,1,  _,_,1,_,_,1,_,1,1,
	  _,_,1,_,_,_,1,1,1,  _,_,_,1,1,1,1,_,_,  _,_,_,1,1,1,_,1,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,1,1,_,  _,_,_,1,1,_,1,_,1,
	  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,1,1,1,_,  _,_,_,1,_,1,1,_,1,
	  _,_,_,1,_,1,_,1,1,  _,_,_,1,_,_,1,1,1,  _,_,_,_,1,1,1,1,_,
	  _,_,_,_,1,1,1,_,1,  _,_,_,_,1,1,_,1,1,  _,_,_,_,1,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  1,x,1,1,1,_,_,_,_,  1,x,1,1,_,1,_,_,_,  1,x,1,1,_,_,1,_,_,
	  1,x,1,1,_,_,_,1,_,  1,x,1,1,_,_,_,_,1,  1,x,1,_,1,1,_,_,_,
	  1,x,1,_,1,_,1,_,_,  1,x,1,_,1,_,_,1,_,  1,x,1,_,1,_,_,_,1,
	  1,x,1,_,_,1,1,_,_,  1,x,1,_,_,1,_,1,_,  1,x,1,_,_,1,_,_,1,
	  1,x,1,_,_,_,1,1,_,  1,x,1,_,_,_,1,_,1,  1,x,1,_,_,_,_,1,1,
	  1,x,_,1,1,1,_,_,_,  1,x,_,1,1,_,1,_,_,  1,x,_,1,1,_,_,1,_,
	  1,x,_,1,1,_,_,_,1,  1,x,_,1,_,1,1,_,_,  1,x,_,1,_,1,_,1,_,
	  1,x,_,1,_,1,_,_,1,  1,x,_,1,_,_,1,1,_,  1,x,_,1,_,_,1,_,1,
	  1,x,_,1,_,_,_,1,1,  1,x,_,_,1,1,1,_,_,  1,x,_,_,1,1,_,1,_,
	  1,x,_,_,1,1,_,_,1,  1,x,_,_,1,_,1,1,_,  1,x,_,_,1,_,1,_,1,
	  1,x,_,_,1,_,_,1,1,  1,x,_,_,_,1,1,1,_,  1,x,_,_,_,1,1,_,1,
	  1,x,_,_,_,1,_,1,1,  1,x,_,_,_,_,1,1,1,  _,x,1,1,1,1,_,_,_,
	  _,x,1,1,1,_,1,_,_,  _,x,1,1,1,_,_,1,_,  _,x,1,1,1,_,_,_,1,
	  _,x,1,1,_,1,1,_,_,  _,x,1,1,_,1,_,1,_,  _,x,1,1,_,1,_,_,1,
	  _,x,1,1,_,_,1,1,_,  _,x,1,1,_,_,1,_,1,  _,x,1,1,_,_,_,1,1,
	  _,x,1,_,1,1,1,_,_,  _,x,1,_,1,1,_,1,_,  _,x,1,_,1,1,_,_,1,
	  _,x,1,_,1,_,1,1,_,  _,x,1,_,1,_,1,_,1,  _,x,1,_,1,_,_,1,1,
	  _,x,1,_,_,1,1,1,_,  _,x,1,_,_,1,1,_,1,  _,x,1,_,_,1,_,1,1,
	  _,x,1,_,_,_,1,1,1,  _,x,_,1,1,1,1,_,_,  _,x,_,1,1,1,_,1,_,
	  _,x,_,1,1,1,_,_,1,  _,x,_,1,1,_,1,1,_,  _,x,_,1,1,_,1,_,1,
	  _,x,_,1,1,_,_,1,1,  _,x,_,1,_,1,1,1,_,  _,x,_,1,_,1,1,_,1,
	  _,x,_,1,_,1,_,1,1,  _,x,_,1,_,_,1,1,1,  _,x,_,_,1,1,1,1,_,
	  _,x,_,_,1,1,1,_,1,  _,x,_,_,1,1,_,1,1,  _,x,_,_,1,_,1,1,1,
	  _,x,_,_,_,1,1,1,1,
/* 5- */  1,_,1,1,1,1,_,_,_,  1,_,1,1,1,_,1,_,_,  1,_,1,1,1,_,_,1,_,
	  1,_,1,1,1,_,_,_,1,  1,_,1,1,_,1,1,_,_,  1,_,1,1,_,1,_,1,_,
	  1,_,1,1,_,1,_,_,1,  1,_,1,1,_,_,1,1,_,  1,_,1,1,_,_,1,_,1,
	  1,_,1,1,_,_,_,1,1,  1,_,1,_,1,1,1,_,_,  1,_,1,_,1,1,_,1,_,
	  1,_,1,_,1,1,_,_,1,  1,_,1,_,1,_,1,1,_,  1,_,1,_,1,_,1,_,1,
	  1,_,1,_,1,_,_,1,1,  1,_,1,_,_,1,1,1,_,  1,_,1,_,_,1,1,_,1,
	  1,_,1,_,_,1,_,1,1,  1,_,1,_,_,_,1,1,1,  1,_,_,1,1,1,1,_,_,
	  1,_,_,1,1,1,_,1,_,  1,_,_,1,1,1,_,_,1,  1,_,_,1,1,_,1,1,_,
	  1,_,_,1,1,_,1,_,1,  1,_,_,1,1,_,_,1,1,  1,_,_,1,_,1,1,1,_,
	  1,_,_,1,_,1,1,_,1,  1,_,_,1,_,1,_,1,1,  1,_,_,1,_,_,1,1,1,
	  1,_,_,_,1,1,1,1,_,  1,_,_,_,1,1,1,_,1,  1,_,_,_,1,1,_,1,1,
	  1,_,_,_,1,_,1,1,1,  1,_,_,_,_,1,1,1,1,  _,_,1,1,1,1,1,_,_,
	  _,_,1,1,1,1,_,1,_,  _,_,1,1,1,1,_,_,1,  _,_,1,1,1,_,1,1,_,
	  _,_,1,1,1,_,1,_,1,  _,_,1,1,1,_,_,1,1,  _,_,1,1,_,1,1,1,_,
	  _,_,1,1,_,1,1,_,1,  _,_,1,1,_,1,_,1,1,  _,_,1,1,_,_,1,1,1,
	  _,_,1,_,1,1,1,1,_,  _,_,1,_,1,1,1,_,1,  _,_,1,_,1,1,_,1,1,
	  _,_,1,_,1,_,1,1,1,  _,_,1,_,_,1,1,1,1,  _,_,_,1,1,1,1,1,_,
	  _,_,_,1,1,1,1,_,1,  _,_,_,1,1,1,_,1,1,  _,_,_,1,1,_,1,1,1,
	  _,_,_,1,_,1,1,1,1,  _,_,_,_,1,1,1,1,1,
/* 5+ */  1,x,1,1,1,1,_,_,_,  1,x,1,1,1,_,1,_,_,  1,x,1,1,1,_,_,1,_,
	  1,x,1,1,1,_,_,_,1,  1,x,1,1,_,1,1,_,_,  1,x,1,1,_,1,_,1,_,
	  1,x,1,1,_,1,_,_,1,  1,x,1,1,_,_,1,1,_,  1,x,1,1,_,_,1,_,1,
	  1,x,1,1,_,_,_,1,1,  1,x,1,_,1,1,1,_,_,  1,x,1,_,1,1,_,1,_,
	  1,x,1,_,1,1,_,_,1,  1,x,1,_,1,_,1,1,_,  1,x,1,_,1,_,1,_,1,
	  1,x,1,_,1,_,_,1,1,  1,x,1,_,_,1,1,1,_,  1,x,1,_,_,1,1,_,1,
	  1,x,1,_,_,1,_,1,1,  1,x,1,_,_,_,1,1,1,  1,x,_,1,1,1,1,_,_,
	  1,x,_,1,1,1,_,1,_,  1,x,_,1,1,1,_,_,1,  1,x,_,1,1,_,1,1,_,
	  1,x,_,1,1,_,1,_,1,  1,x,_,1,1,_,_,1,1,  1,x,_,1,_,1,1,1,_,
	  1,x,_,1,_,1,1,_,1,  1,x,_,1,_,1,_,1,1,  1,x,_,1,_,_,1,1,1,
	  1,x,_,_,1,1,1,1,_,  1,x,_,_,1,1,1,_,1,  1,x,_,_,1,1,_,1,1,
	  1,x,_,_,1,_,1,1,1,  1,x,_,_,_,1,1,1,1,  _,x,1,1,1,1,1,_,_,
	  _,x,1,1,1,1,_,1,_,  _,x,1,1,1,1,_,_,1,  _,x,1,1,1,_,1,1,_,
	  _,x,1,1,1,_,1,_,1,  _,x,1,1,1,_,_,1,1,  _,x,1,1,_,1,1,1,_,
	  _,x,1,1,_,1,1,_,1,  _,x,1,1,_,1,_,1,1,  _,x,1,1,_,_,1,1,1,
	  _,x,1,_,1,1,1,1,_,  _,x,1,_,1,1,1,_,1,  _,x,1,_,1,1,_,1,1,
	  _,x,1,_,1,_,1,1,1,  _,x,1,_,_,1,1,1,1,  _,x,_,1,1,1,1,1,_,
	  _,x,_,1,1,1,1,_,1,  _,x,_,1,1,1,_,1,1,  _,x,_,1,1,_,1,1,1,
	  _,x,_,1,_,1,1,1,1,  _,x,_,_,1,1,1,1,1,
/* 6- */  1,_,1,1,1,1,1,_,_,  1,_,1,1,1,1,_,1,_,  1,_,1,1,1,1,_,_,1,
	  1,_,1,1,1,_,1,1,_,  1,_,1,1,1,_,1,_,1,  1,_,1,1,1,_,_,1,1,
	  1,_,1,1,_,1,1,1,_,  1,_,1,1,_,1,1,_,1,  1,_,1,1,_,1,_,1,1,
	  1,_,1,1,_,_,1,1,1,  1,_,1,_,1,1,1,1,_,  1,_,1,_,1,1,1,_,1,
	  1,_,1,_,1,1,_,1,1,  1,_,1,_,1,_,1,1,1,  1,_,1,_,_,1,1,1,1,
	  1,_,_,1,1,1,1,1,_,  1,_,_,1,1,1,1,_,1,  1,_,_,1,1,1,_,1,1,
	  1,_,_,1,1,_,1,1,1,  1,_,_,1,_,1,1,1,1,  1,_,_,_,1,1,1,1,1,
	  _,_,1,1,1,1,1,1,_,  _,_,1,1,1,1,1,_,1,  _,_,1,1,1,1,_,1,1,
	  _,_,1,1,1,_,1,1,1,  _,_,1,1,_,1,1,1,1,  _,_,1,_,1,1,1,1,1,
	  _,_,_,1,1,1,1,1,1,
/* 6+ */  1,x,1,1,1,1,1,_,_,  1,x,1,1,1,1,_,1,_,  1,x,1,1,1,1,_,_,1,
	  1,x,1,1,1,_,1,1,_,  1,x,1,1,1,_,1,_,1,  1,x,1,1,1,_,_,1,1,
	  1,x,1,1,_,1,1,1,_,  1,x,1,1,_,1,1,_,1,  1,x,1,1,_,1,_,1,1,
	  1,x,1,1,_,_,1,1,1,  1,x,1,_,1,1,1,1,_,  1,x,1,_,1,1,1,_,1,
	  1,x,1,_,1,1,_,1,1,  1,x,1,_,1,_,1,1,1,  1,x,1,_,_,1,1,1,1,
	  1,x,_,1,1,1,1,1,_,  1,x,_,1,1,1,1,_,1,  1,x,_,1,1,1,_,1,1,
	  1,x,_,1,1,_,1,1,1,  1,x,_,1,_,1,1,1,1,  1,x,_,_,1,1,1,1,1,
	  _,x,1,1,1,1,1,1,_,  _,x,1,1,1,1,1,_,1,  _,x,1,1,1,1,_,1,1,
	  _,x,1,1,1,_,1,1,1,  _,x,1,1,_,1,1,1,1,  _,x,1,_,1,1,1,1,1,
	  _,x,_,1,1,1,1,1,1,
/* 7- */  1,_,1,1,1,1,1,1,_,  1,_,1,1,1,1,1,_,1,  1,_,1,1,1,1,_,1,1,
	  1,_,1,1,1,_,1,1,1,  1,_,1,1,_,1,1,1,1,  1,_,1,_,1,1,1,1,1,
	  1,_,_,1,1,1,1,1,1,  _,_,1,1,1,1,1,1,1,
/* 7+ */  1,x,1,1,1,1,1,1,_,  1,x,1,1,1,1,1,_,1,  1,x,1,1,1,1,_,1,1,
	  1,x,1,1,1,_,1,1,1,  1,x,1,1,_,1,1,1,1,  1,x,1,_,1,1,1,1,1,
	  1,x,_,1,1,1,1,1,1,  _,x,1,1,1,1,1,1,1,
/* 8- */  1,_,1,1,1,1,1,1,1,
/* 8+ */  1,x,1,1,1,1,1,1,1,
/* 35322: 9x9 row 2 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,x,_,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,_,1,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,x,_,_,_,_,_,_,  _,1,x,_,_,_,_,_,_,  _,_,x,1,_,_,_,_,_,
	  _,_,x,_,1,_,_,_,_,  _,_,x,_,_,1,_,_,_,  _,_,x,_,_,_,1,_,_,
	  _,_,x,_,_,_,_,1,_,  _,_,x,_,_,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,  1,_,_,_,1,_,_,_,_,
	  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,_,1,_,_,_,_,_,  _,1,_,_,1,_,_,_,_,
	  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,
	  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,  _,_,_,1,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,x,_,_,_,_,_,_,  1,_,x,1,_,_,_,_,_,  1,_,x,_,1,_,_,_,_,
	  1,_,x,_,_,1,_,_,_,  1,_,x,_,_,_,1,_,_,  1,_,x,_,_,_,_,1,_,
	  1,_,x,_,_,_,_,_,1,  _,1,x,1,_,_,_,_,_,  _,1,x,_,1,_,_,_,_,
	  _,1,x,_,_,1,_,_,_,  _,1,x,_,_,_,1,_,_,  _,1,x,_,_,_,_,1,_,
	  _,1,x,_,_,_,_,_,1,  _,_,x,1,1,_,_,_,_,  _,_,x,1,_,1,_,_,_,
	  _,_,x,1,_,_,1,_,_,  _,_,x,1,_,_,_,1,_,  _,_,x,1,_,_,_,_,1,
	  _,_,x,_,1,1,_,_,_,  _,_,x,_,1,_,1,_,_,  _,_,x,_,1,_,_,1,_,
	  _,_,x,_,1,_,_,_,1,  _,_,x,_,_,1,1,_,_,  _,_,x,_,_,1,_,1,_,
	  _,_,x,_,_,1,_,_,1,  _,_,x,_,_,_,1,1,_,  _,_,x,_,_,_,1,_,1,
	  _,_,x,_,_,_,_,1,1,
/* 3- */  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,  1,1,_,_,_,1,_,_,_,
	  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,_,1,1,_,_,_,_,  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,1,_,_,
	  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,  1,_,_,_,1,1,_,_,_,
	  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,_,1,1,_,_,_,_,  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,1,_,_,
	  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,  _,1,_,_,1,1,_,_,_,
	  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,1,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,1,_,_,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,1,x,1,_,_,_,_,_,  1,1,x,_,1,_,_,_,_,  1,1,x,_,_,1,_,_,_,
	  1,1,x,_,_,_,1,_,_,  1,1,x,_,_,_,_,1,_,  1,1,x,_,_,_,_,_,1,
	  1,_,x,1,1,_,_,_,_,  1,_,x,1,_,1,_,_,_,  1,_,x,1,_,_,1,_,_,
	  1,_,x,1,_,_,_,1,_,  1,_,x,1,_,_,_,_,1,  1,_,x,_,1,1,_,_,_,
	  1,_,x,_,1,_,1,_,_,  1,_,x,_,1,_,_,1,_,  1,_,x,_,1,_,_,_,1,
	  1,_,x,_,_,1,1,_,_,  1,_,x,_,_,1,_,1,_,  1,_,x,_,_,1,_,_,1,
	  1,_,x,_,_,_,1,1,_,  1,_,x,_,_,_,1,_,1,  1,_,x,_,_,_,_,1,1,
	  _,1,x,1,1,_,_,_,_,  _,1,x,1,_,1,_,_,_,  _,1,x,1,_,_,1,_,_,
	  _,1,x,1,_,_,_,1,_,  _,1,x,1,_,_,_,_,1,  _,1,x,_,1,1,_,_,_,
	  _,1,x,_,1,_,1,_,_,  _,1,x,_,1,_,_,1,_,  _,1,x,_,1,_,_,_,1,
	  _,1,x,_,_,1,1,_,_,  _,1,x,_,_,1,_,1,_,  _,1,x,_,_,1,_,_,1,
	  _,1,x,_,_,_,1,1,_,  _,1,x,_,_,_,1,_,1,  _,1,x,_,_,_,_,1,1,
	  _,_,x,1,1,1,_,_,_,  _,_,x,1,1,_,1,_,_,  _,_,x,1,1,_,_,1,_,
	  _,_,x,1,1,_,_,_,1,  _,_,x,1,_,1,1,_,_,  _,_,x,1,_,1,_,1,_,
	  _,_,x,1,_,1,_,_,1,  _,_,x,1,_,_,1,1,_,  _,_,x,1,_,_,1,_,1,
	  _,_,x,1,_,_,_,1,1,  _,_,x,_,1,1,1,_,_,  _,_,x,_,1,1,_,1,_,
	  _,_,x,_,1,1,_,_,1,  _,_,x,_,1,_,1,1,_,  _,_,x,_,1,_,1,_,1,
	  _,_,x,_,1,_,_,1,1,  _,_,x,_,_,1,1,1,_,  _,_,x,_,_,1,1,_,1,
	  _,_,x,_,_,1,_,1,1,  _,_,x,_,_,_,1,1,1,
/* 4- */  1,1,_,1,1,_,_,_,_,  1,1,_,1,_,1,_,_,_,  1,1,_,1,_,_,1,_,_,
	  1,1,_,1,_,_,_,1,_,  1,1,_,1,_,_,_,_,1,  1,1,_,_,1,1,_,_,_,
	  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,1,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,1,_,_,1,
	  1,1,_,_,_,_,1,1,_,  1,1,_,_,_,_,1,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,1,_,_,  1,_,_,1,1,_,_,1,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,1,_,
	  1,_,_,1,_,1,_,_,1,  1,_,_,1,_,_,1,1,_,  1,_,_,1,_,_,1,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,1,_,
	  1,_,_,_,1,1,_,_,1,  1,_,_,_,1,_,1,1,_,  1,_,_,_,1,_,1,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,1,1,1,_,  1,_,_,_,_,1,1,_,1,
	  1,_,_,_,_,1,_,1,1,  1,_,_,_,_,_,1,1,1,  _,1,_,1,1,1,_,_,_,
	  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,1,_,  _,1,_,1,1,_,_,_,1,
	  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,1,_,  _,1,_,1,_,1,_,_,1,
	  _,1,_,1,_,_,1,1,_,  _,1,_,1,_,_,1,_,1,  _,1,_,1,_,_,_,1,1,
	  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,1,_,  _,1,_,_,1,1,_,_,1,
	  _,1,_,_,1,_,1,1,_,  _,1,_,_,1,_,1,_,1,  _,1,_,_,1,_,_,1,1,
	  _,1,_,_,_,1,1,1,_,  _,1,_,_,_,1,1,_,1,  _,1,_,_,_,1,_,1,1,
	  _,1,_,_,_,_,1,1,1,  _,_,_,1,1,1,1,_,_,  _,_,_,1,1,1,_,1,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,1,1,_,  _,_,_,1,1,_,1,_,1,
	  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,1,1,1,_,  _,_,_,1,_,1,1,_,1,
	  _,_,_,1,_,1,_,1,1,  _,_,_,1,_,_,1,1,1,  _,_,_,_,1,1,1,1,_,
	  _,_,_,_,1,1,1,_,1,  _,_,_,_,1,1,_,1,1,  _,_,_,_,1,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  1,1,x,1,1,_,_,_,_,  1,1,x,1,_,1,_,_,_,  1,1,x,1,_,_,1,_,_,
	  1,1,x,1,_,_,_,1,_,  1,1,x,1,_,_,_,_,1,  1,1,x,_,1,1,_,_,_,
	  1,1,x,_,1,_,1,_,_,  1,1,x,_,1,_,_,1,_,  1,1,x,_,1,_,_,_,1,
	  1,1,x,_,_,1,1,_,_,  1,1,x,_,_,1,_,1,_,  1,1,x,_,_,1,_,_,1,
	  1,1,x,_,_,_,1,1,_,  1,1,x,_,_,_,1,_,1,  1,1,x,_,_,_,_,1,1,
	  1,_,x,1,1,1,_,_,_,  1,_,x,1,1,_,1,_,_,  1,_,x,1,1,_,_,1,_,
	  1,_,x,1,1,_,_,_,1,  1,_,x,1,_,1,1,_,_,  1,_,x,1,_,1,_,1,_,
	  1,_,x,1,_,1,_,_,1,  1,_,x,1,_,_,1,1,_,  1,_,x,1,_,_,1,_,1,
	  1,_,x,1,_,_,_,1,1,  1,_,x,_,1,1,1,_,_,  1,_,x,_,1,1,_,1,_,
	  1,_,x,_,1,1,_,_,1,  1,_,x,_,1,_,1,1,_,  1,_,x,_,1,_,1,_,1,
	  1,_,x,_,1,_,_,1,1,  1,_,x,_,_,1,1,1,_,  1,_,x,_,_,1,1,_,1,
	  1,_,x,_,_,1,_,1,1,  1,_,x,_,_,_,1,1,1,  _,1,x,1,1,1,_,_,_,
	  _,1,x,1,1,_,1,_,_,  _,1,x,1,1,_,_,1,_,  _,1,x,1,1,_,_,_,1,
	  _,1,x,1,_,1,1,_,_,  _,1,x,1,_,1,_,1,_,  _,1,x,1,_,1,_,_,1,
	  _,1,x,1,_,_,1,1,_,  _,1,x,1,_,_,1,_,1,  _,1,x,1,_,_,_,1,1,
	  _,1,x,_,1,1,1,_,_,  _,1,x,_,1,1,_,1,_,  _,1,x,_,1,1,_,_,1,
	  _,1,x,_,1,_,1,1,_,  _,1,x,_,1,_,1,_,1,  _,1,x,_,1,_,_,1,1,
	  _,1,x,_,_,1,1,1,_,  _,1,x,_,_,1,1,_,1,  _,1,x,_,_,1,_,1,1,
	  _,1,x,_,_,_,1,1,1,  _,_,x,1,1,1,1,_,_,  _,_,x,1,1,1,_,1,_,
	  _,_,x,1,1,1,_,_,1,  _,_,x,1,1,_,1,1,_,  _,_,x,1,1,_,1,_,1,
	  _,_,x,1,1,_,_,1,1,  _,_,x,1,_,1,1,1,_,  _,_,x,1,_,1,1,_,1,
	  _,_,x,1,_,1,_,1,1,  _,_,x,1,_,_,1,1,1,  _,_,x,_,1,1,1,1,_,
	  _,_,x,_,1,1,1,_,1,  _,_,x,_,1,1,_,1,1,  _,_,x,_,1,_,1,1,1,
	  _,_,x,_,_,1,1,1,1,
/* 5- */  1,1,_,1,1,1,_,_,_,  1,1,_,1,1,_,1,_,_,  1,1,_,1,1,_,_,1,_,
	  1,1,_,1,1,_,_,_,1,  1,1,_,1,_,1,1,_,_,  1,1,_,1,_,1,_,1,_,
	  1,1,_,1,_,1,_,_,1,  1,1,_,1,_,_,1,1,_,  1,1,_,1,_,_,1,_,1,
	  1,1,_,1,_,_,_,1,1,  1,1,_,_,1,1,1,_,_,  1,1,_,_,1,1,_,1,_,
	  1,1,_,_,1,1,_,_,1,  1,1,_,_,1,_,1,1,_,  1,1,_,_,1,_,1,_,1,
	  1,1,_,_,1,_,_,1,1,  1,1,_,_,_,1,1,1,_,  1,1,_,_,_,1,1,_,1,
	  1,1,_,_,_,1,_,1,1,  1,1,_,_,_,_,1,1,1,  1,_,_,1,1,1,1,_,_,
	  1,_,_,1,1,1,_,1,_,  1,_,_,1,1,1,_,_,1,  1,_,_,1,1,_,1,1,_,
	  1,_,_,1,1,_,1,_,1,  1,_,_,1,1,_,_,1,1,  1,_,_,1,_,1,1,1,_,
	  1,_,_,1,_,1,1,_,1,  1,_,_,1,_,1,_,1,1,  1,_,_,1,_,_,1,1,1,
	  1,_,_,_,1,1,1,1,_,  1,_,_,_,1,1,1,_,1,  1,_,_,_,1,1,_,1,1,
	  1,_,_,_,1,_,1,1,1,  1,_,_,_,_,1,1,1,1,  _,1,_,1,1,1,1,_,_,
	  _,1,_,1,1,1,_,1,_,  _,1,_,1,1,1,_,_,1,  _,1,_,1,1,_,1,1,_,
	  _,1,_,1,1,_,1,_,1,  _,1,_,1,1,_,_,1,1,  _,1,_,1,_,1,1,1,_,
	  _,1,_,1,_,1,1,_,1,  _,1,_,1,_,1,_,1,1,  _,1,_,1,_,_,1,1,1,
	  _,1,_,_,1,1,1,1,_,  _,1,_,_,1,1,1,_,1,  _,1,_,_,1,1,_,1,1,
	  _,1,_,_,1,_,1,1,1,  _,1,_,_,_,1,1,1,1,  _,_,_,1,1,1,1,1,_,
	  _,_,_,1,1,1,1,_,1,  _,_,_,1,1,1,_,1,1,  _,_,_,1,1,_,1,1,1,
	  _,_,_,1,_,1,1,1,1,  _,_,_,_,1,1,1,1,1,
/* 5+ */  1,1,x,1,1,1,_,_,_,  1,1,x,1,1,_,1,_,_,  1,1,x,1,1,_,_,1,_,
	  1,1,x,1,1,_,_,_,1,  1,1,x,1,_,1,1,_,_,  1,1,x,1,_,1,_,1,_,
	  1,1,x,1,_,1,_,_,1,  1,1,x,1,_,_,1,1,_,  1,1,x,1,_,_,1,_,1,
	  1,1,x,1,_,_,_,1,1,  1,1,x,_,1,1,1,_,_,  1,1,x,_,1,1,_,1,_,
	  1,1,x,_,1,1,_,_,1,  1,1,x,_,1,_,1,1,_,  1,1,x,_,1,_,1,_,1,
	  1,1,x,_,1,_,_,1,1,  1,1,x,_,_,1,1,1,_,  1,1,x,_,_,1,1,_,1,
	  1,1,x,_,_,1,_,1,1,  1,1,x,_,_,_,1,1,1,  1,_,x,1,1,1,1,_,_,
	  1,_,x,1,1,1,_,1,_,  1,_,x,1,1,1,_,_,1,  1,_,x,1,1,_,1,1,_,
	  1,_,x,1,1,_,1,_,1,  1,_,x,1,1,_,_,1,1,  1,_,x,1,_,1,1,1,_,
	  1,_,x,1,_,1,1,_,1,  1,_,x,1,_,1,_,1,1,  1,_,x,1,_,_,1,1,1,
	  1,_,x,_,1,1,1,1,_,  1,_,x,_,1,1,1,_,1,  1,_,x,_,1,1,_,1,1,
	  1,_,x,_,1,_,1,1,1,  1,_,x,_,_,1,1,1,1,  _,1,x,1,1,1,1,_,_,
	  _,1,x,1,1,1,_,1,_,  _,1,x,1,1,1,_,_,1,  _,1,x,1,1,_,1,1,_,
	  _,1,x,1,1,_,1,_,1,  _,1,x,1,1,_,_,1,1,  _,1,x,1,_,1,1,1,_,
	  _,1,x,1,_,1,1,_,1,  _,1,x,1,_,1,_,1,1,  _,1,x,1,_,_,1,1,1,
	  _,1,x,_,1,1,1,1,_,  _,1,x,_,1,1,1,_,1,  _,1,x,_,1,1,_,1,1,
	  _,1,x,_,1,_,1,1,1,  _,1,x,_,_,1,1,1,1,  _,_,x,1,1,1,1,1,_,
	  _,_,x,1,1,1,1,_,1,  _,_,x,1,1,1,_,1,1,  _,_,x,1,1,_,1,1,1,
	  _,_,x,1,_,1,1,1,1,  _,_,x,_,1,1,1,1,1,
/* 6- */  1,1,_,1,1,1,1,_,_,  1,1,_,1,1,1,_,1,_,  1,1,_,1,1,1,_,_,1,
	  1,1,_,1,1,_,1,1,_,  1,1,_,1,1,_,1,_,1,  1,1,_,1,1,_,_,1,1,
	  1,1,_,1,_,1,1,1,_,  1,1,_,1,_,1,1,_,1,  1,1,_,1,_,1,_,1,1,
	  1,1,_,1,_,_,1,1,1,  1,1,_,_,1,1,1,1,_,  1,1,_,_,1,1,1,_,1,
	  1,1,_,_,1,1,_,1,1,  1,1,_,_,1,_,1,1,1,  1,1,_,_,_,1,1,1,1,
	  1,_,_,1,1,1,1,1,_,  1,_,_,1,1,1,1,_,1,  1,_,_,1,1,1,_,1,1,
	  1,_,_,1,1,_,1,1,1,  1,_,_,1,_,1,1,1,1,  1,_,_,_,1,1,1,1,1,
	  _,1,_,1,1,1,1,1,_,  _,1,_,1,1,1,1,_,1,  _,1,_,1,1,1,_,1,1,
	  _,1,_,1,1,_,1,1,1,  _,1,_,1,_,1,1,1,1,  _,1,_,_,1,1,1,1,1,
	  _,_,_,1,1,1,1,1,1,
/* 6+ */  1,1,x,1,1,1,1,_,_,  1,1,x,1,1,1,_,1,_,  1,1,x,1,1,1,_,_,1,
	  1,1,x,1,1,_,1,1,_,  1,1,x,1,1,_,1,_,1,  1,1,x,1,1,_,_,1,1,
	  1,1,x,1,_,1,1,1,_,  1,1,x,1,_,1,1,_,1,  1,1,x,1,_,1,_,1,1,
	  1,1,x,1,_,_,1,1,1,  1,1,x,_,1,1,1,1,_,  1,1,x,_,1,1,1,_,1,
	  1,1,x,_,1,1,_,1,1,  1,1,x,_,1,_,1,1,1,  1,1,x,_,_,1,1,1,1,
	  1,_,x,1,1,1,1,1,_,  1,_,x,1,1,1,1,_,1,  1,_,x,1,1,1,_,1,1,
	  1,_,x,1,1,_,1,1,1,  1,_,x,1,_,1,1,1,1,  1,_,x,_,1,1,1,1,1,
	  _,1,x,1,1,1,1,1,_,  _,1,x,1,1,1,1,_,1,  _,1,x,1,1,1,_,1,1,
	  _,1,x,1,1,_,1,1,1,  _,1,x,1,_,1,1,1,1,  _,1,x,_,1,1,1,1,1,
	  _,_,x,1,1,1,1,1,1,
/* 7- */  1,1,_,1,1,1,1,1,_,  1,1,_,1,1,1,1,_,1,  1,1,_,1,1,1,_,1,1,
	  1,1,_,1,1,_,1,1,1,  1,1,_,1,_,1,1,1,1,  1,1,_,_,1,1,1,1,1,
	  1,_,_,1,1,1,1,1,1,  _,1,_,1,1,1,1,1,1,
/* 7+ */  1,1,x,1,1,1,1,1,_,  1,1,x,1,1,1,1,_,1,  1,1,x,1,1,1,_,1,1,
	  1,1,x,1,1,_,1,1,1,  1,1,x,1,_,1,1,1,1,  1,1,x,_,1,1,1,1,1,
	  1,_,x,1,1,1,1,1,1,  _,1,x,1,1,1,1,1,1,
/* 8- */  1,1,_,1,1,1,1,1,1,
/* 8+ */  1,1,x,1,1,1,1,1,1,
/* 39930: 9x9 row 3 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,x,_,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,x,_,_,_,_,_,  _,1,_,x,_,_,_,_,_,  _,_,1,x,_,_,_,_,_,
	  _,_,_,x,1,_,_,_,_,  _,_,_,x,_,1,_,_,_,  _,_,_,x,_,_,1,_,_,
	  _,_,_,x,_,_,_,1,_,  _,_,_,x,_,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,_,1,_,_,_,_,
	  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,_,1,_,_,_,_,
	  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,_,1,_,_,_,_,  _,_,1,_,_,1,_,_,_,
	  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,x,_,_,_,_,_,  1,_,1,x,_,_,_,_,_,  1,_,_,x,1,_,_,_,_,
	  1,_,_,x,_,1,_,_,_,  1,_,_,x,_,_,1,_,_,  1,_,_,x,_,_,_,1,_,
	  1,_,_,x,_,_,_,_,1,  _,1,1,x,_,_,_,_,_,  _,1,_,x,1,_,_,_,_,
	  _,1,_,x,_,1,_,_,_,  _,1,_,x,_,_,1,_,_,  _,1,_,x,_,_,_,1,_,
	  _,1,_,x,_,_,_,_,1,  _,_,1,x,1,_,_,_,_,  _,_,1,x,_,1,_,_,_,
	  _,_,1,x,_,_,1,_,_,  _,_,1,x,_,_,_,1,_,  _,_,1,x,_,_,_,_,1,
	  _,_,_,x,1,1,_,_,_,  _,_,_,x,1,_,1,_,_,  _,_,_,x,1,_,_,1,_,
	  _,_,_,x,1,_,_,_,1,  _,_,_,x,_,1,1,_,_,  _,_,_,x,_,1,_,1,_,
	  _,_,_,x,_,1,_,_,1,  _,_,_,x,_,_,1,1,_,  _,_,_,x,_,_,1,_,1,
	  _,_,_,x,_,_,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,  1,1,_,_,_,1,_,_,_,
	  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,  1,_,1,_,_,_,1,_,_,
	  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,  1,_,_,_,1,1,_,_,_,
	  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,  _,1,1,_,_,_,1,_,_,
	  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,  _,1,_,_,1,1,_,_,_,
	  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,_,1,1,_,_,_,  _,_,1,_,1,_,1,_,_,  _,_,1,_,1,_,_,1,_,
	  _,_,1,_,1,_,_,_,1,  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,
	  _,_,1,_,_,1,_,_,1,  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,
	  _,_,1,_,_,_,_,1,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,1,_,_,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,x,_,_,_,_,_,  1,1,_,x,1,_,_,_,_,  1,1,_,x,_,1,_,_,_,
	  1,1,_,x,_,_,1,_,_,  1,1,_,x,_,_,_,1,_,  1,1,_,x,_,_,_,_,1,
	  1,_,1,x,1,_,_,_,_,  1,_,1,x,_,1,_,_,_,  1,_,1,x,_,_,1,_,_,
	  1,_,1,x,_,_,_,1,_,  1,_,1,x,_,_,_,_,1,  1,_,_,x,1,1,_,_,_,
	  1,_,_,x,1,_,1,_,_,  1,_,_,x,1,_,_,1,_,  1,_,_,x,1,_,_,_,1,
	  1,_,_,x,_,1,1,_,_,  1,_,_,x,_,1,_,1,_,  1,_,_,x,_,1,_,_,1,
	  1,_,_,x,_,_,1,1,_,  1,_,_,x,_,_,1,_,1,  1,_,_,x,_,_,_,1,1,
	  _,1,1,x,1,_,_,_,_,  _,1,1,x,_,1,_,_,_,  _,1,1,x,_,_,1,_,_,
	  _,1,1,x,_,_,_,1,_,  _,1,1,x,_,_,_,_,1,  _,1,_,x,1,1,_,_,_,
	  _,1,_,x,1,_,1,_,_,  _,1,_,x,1,_,_,1,_,  _,1,_,x,1,_,_,_,1,
	  _,1,_,x,_,1,1,_,_,  _,1,_,x,_,1,_,1,_,  _,1,_,x,_,1,_,_,1,
	  _,1,_,x,_,_,1,1,_,  _,1,_,x,_,_,1,_,1,  _,1,_,x,_,_,_,1,1,
	  _,_,1,x,1,1,_,_,_,  _,_,1,x,1,_,1,_,_,  _,_,1,x,1,_,_,1,_,
	  _,_,1,x,1,_,_,_,1,  _,_,1,x,_,1,1,_,_,  _,_,1,x,_,1,_,1,_,
	  _,_,1,x,_,1,_,_,1,  _,_,1,x,_,_,1,1,_,  _,_,1,x,_,_,1,_,1,
	  _,_,1,x,_,_,_,1,1,  _,_,_,x,1,1,1,_,_,  _,_,_,x,1,1,_,1,_,
	  _,_,_,x,1,1,_,_,1,  _,_,_,x,1,_,1,1,_,  _,_,_,x,1,_,1,_,1,
	  _,_,_,x,1,_,_,1,1,  _,_,_,x,_,1,1,1,_,  _,_,_,x,_,1,1,_,1,
	  _,_,_,x,_,1,_,1,1,  _,_,_,x,_,_,1,1,1,
/* 4- */  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,1,_,_,_,  1,1,1,_,_,_,1,_,_,
	  1,1,1,_,_,_,_,1,_,  1,1,1,_,_,_,_,_,1,  1,1,_,_,1,1,_,_,_,
	  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,1,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,1,_,_,1,
	  1,1,_,_,_,_,1,1,_,  1,1,_,_,_,_,1,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,1,_,1,1,_,_,_,  1,_,1,_,1,_,1,_,_,  1,_,1,_,1,_,_,1,_,
	  1,_,1,_,1,_,_,_,1,  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,1,_,
	  1,_,1,_,_,1,_,_,1,  1,_,1,_,_,_,1,1,_,  1,_,1,_,_,_,1,_,1,
	  1,_,1,_,_,_,_,1,1,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,1,_,
	  1,_,_,_,1,1,_,_,1,  1,_,_,_,1,_,1,1,_,  1,_,_,_,1,_,1,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,1,1,1,_,  1,_,_,_,_,1,1,_,1,
	  1,_,_,_,_,1,_,1,1,  1,_,_,_,_,_,1,1,1,  _,1,1,_,1,1,_,_,_,
	  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,1,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,1,_,_,1,
	  _,1,1,_,_,_,1,1,_,  _,1,1,_,_,_,1,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,1,_,  _,1,_,_,1,1,_,_,1,
	  _,1,_,_,1,_,1,1,_,  _,1,_,_,1,_,1,_,1,  _,1,_,_,1,_,_,1,1,
	  _,1,_,_,_,1,1,1,_,  _,1,_,_,_,1,1,_,1,  _,1,_,_,_,1,_,1,1,
	  _,1,_,_,_,_,1,1,1,  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,1,_,
	  _,_,1,_,1,1,_,_,1,  _,_,1,_,1,_,1,1,_,  _,_,1,_,1,_,1,_,1,
	  _,_,1,_,1,_,_,1,1,  _,_,1,_,_,1,1,1,_,  _,_,1,_,_,1,1,_,1,
	  _,_,1,_,_,1,_,1,1,  _,_,1,_,_,_,1,1,1,  _,_,_,_,1,1,1,1,_,
	  _,_,_,_,1,1,1,_,1,  _,_,_,_,1,1,_,1,1,  _,_,_,_,1,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  1,1,1,x,1,_,_,_,_,  1,1,1,x,_,1,_,_,_,  1,1,1,x,_,_,1,_,_,
	  1,1,1,x,_,_,_,1,_,  1,1,1,x,_,_,_,_,1,  1,1,_,x,1,1,_,_,_,
	  1,1,_,x,1,_,1,_,_,  1,1,_,x,1,_,_,1,_,  1,1,_,x,1,_,_,_,1,
	  1,1,_,x,_,1,1,_,_,  1,1,_,x,_,1,_,1,_,  1,1,_,x,_,1,_,_,1,
	  1,1,_,x,_,_,1,1,_,  1,1,_,x,_,_,1,_,1,  1,1,_,x,_,_,_,1,1,
	  1,_,1,x,1,1,_,_,_,  1,_,1,x,1,_,1,_,_,  1,_,1,x,1,_,_,1,_,
	  1,_,1,x,1,_,_,_,1,  1,_,1,x,_,1,1,_,_,  1,_,1,x,_,1,_,1,_,
	  1,_,1,x,_,1,_,_,1,  1,_,1,x,_,_,1,1,_,  1,_,1,x,_,_,1,_,1,
	  1,_,1,x,_,_,_,1,1,  1,_,_,x,1,1,1,_,_,  1,_,_,x,1,1,_,1,_,
	  1,_,_,x,1,1,_,_,1,  1,_,_,x,1,_,1,1,_,  1,_,_,x,1,_,1,_,1,
	  1,_,_,x,1,_,_,1,1,  1,_,_,x,_,1,1,1,_,  1,_,_,x,_,1,1,_,1,
	  1,_,_,x,_,1,_,1,1,  1,_,_,x,_,_,1,1,1,  _,1,1,x,1,1,_,_,_,
	  _,1,1,x,1,_,1,_,_,  _,1,1,x,1,_,_,1,_,  _,1,1,x,1,_,_,_,1,
	  _,1,1,x,_,1,1,_,_,  _,1,1,x,_,1,_,1,_,  _,1,1,x,_,1,_,_,1,
	  _,1,1,x,_,_,1,1,_,  _,1,1,x,_,_,1,_,1,  _,1,1,x,_,_,_,1,1,
	  _,1,_,x,1,1,1,_,_,  _,1,_,x,1,1,_,1,_,  _,1,_,x,1,1,_,_,1,
	  _,1,_,x,1,_,1,1,_,  _,1,_,x,1,_,1,_,1,  _,1,_,x,1,_,_,1,1,
	  _,1,_,x,_,1,1,1,_,  _,1,_,x,_,1,1,_,1,  _,1,_,x,_,1,_,1,1,
	  _,1,_,x,_,_,1,1,1,  _,_,1,x,1,1,1,_,_,  _,_,1,x,1,1,_,1,_,
	  _,_,1,x,1,1,_,_,1,  _,_,1,x,1,_,1,1,_,  _,_,1,x,1,_,1,_,1,
	  _,_,1,x,1,_,_,1,1,  _,_,1,x,_,1,1,1,_,  _,_,1,x,_,1,1,_,1,
	  _,_,1,x,_,1,_,1,1,  _,_,1,x,_,_,1,1,1,  _,_,_,x,1,1,1,1,_,
	  _,_,_,x,1,1,1,_,1,  _,_,_,x,1,1,_,1,1,  _,_,_,x,1,_,1,1,1,
	  _,_,_,x,_,1,1,1,1,
/* 5- */  1,1,1,_,1,1,_,_,_,  1,1,1,_,1,_,1,_,_,  1,1,1,_,1,_,_,1,_,
	  1,1,1,_,1,_,_,_,1,  1,1,1,_,_,1,1,_,_,  1,1,1,_,_,1,_,1,_,
	  1,1,1,_,_,1,_,_,1,  1,1,1,_,_,_,1,1,_,  1,1,1,_,_,_,1,_,1,
	  1,1,1,_,_,_,_,1,1,  1,1,_,_,1,1,1,_,_,  1,1,_,_,1,1,_,1,_,
	  1,1,_,_,1,1,_,_,1,  1,1,_,_,1,_,1,1,_,  1,1,_,_,1,_,1,_,1,
	  1,1,_,_,1,_,_,1,1,  1,1,_,_,_,1,1,1,_,  1,1,_,_,_,1,1,_,1,
	  1,1,_,_,_,1,_,1,1,  1,1,_,_,_,_,1,1,1,  1,_,1,_,1,1,1,_,_,
	  1,_,1,_,1,1,_,1,_,  1,_,1,_,1,1,_,_,1,  1,_,1,_,1,_,1,1,_,
	  1,_,1,_,1,_,1,_,1,  1,_,1,_,1,_,_,1,1,  1,_,1,_,_,1,1,1,_,
	  1,_,1,_,_,1,1,_,1,  1,_,1,_,_,1,_,1,1,  1,_,1,_,_,_,1,1,1,
	  1,_,_,_,1,1,1,1,_,  1,_,_,_,1,1,1,_,1,  1,_,_,_,1,1,_,1,1,
	  1,_,_,_,1,_,1,1,1,  1,_,_,_,_,1,1,1,1,  _,1,1,_,1,1,1,_,_,
	  _,1,1,_,1,1,_,1,_,  _,1,1,_,1,1,_,_,1,  _,1,1,_,1,_,1,1,_,
	  _,1,1,_,1,_,1,_,1,  _,1,1,_,1,_,_,1,1,  _,1,1,_,_,1,1,1,_,
	  _,1,1,_,_,1,1,_,1,  _,1,1,_,_,1,_,1,1,  _,1,1,_,_,_,1,1,1,
	  _,1,_,_,1,1,1,1,_,  _,1,_,_,1,1,1,_,1,  _,1,_,_,1,1,_,1,1,
	  _,1,_,_,1,_,1,1,1,  _,1,_,_,_,1,1,1,1,  _,_,1,_,1,1,1,1,_,
	  _,_,1,_,1,1,1,_,1,  _,_,1,_,1,1,_,1,1,  _,_,1,_,1,_,1,1,1,
	  _,_,1,_,_,1,1,1,1,  _,_,_,_,1,1,1,1,1,
/* 5+ */  1,1,1,x,1,1,_,_,_,  1,1,1,x,1,_,1,_,_,  1,1,1,x,1,_,_,1,_,
	  1,1,1,x,1,_,_,_,1,  1,1,1,x,_,1,1,_,_,  1,1,1,x,_,1,_,1,_,
	  1,1,1,x,_,1,_,_,1,  1,1,1,x,_,_,1,1,_,  1,1,1,x,_,_,1,_,1,
	  1,1,1,x,_,_,_,1,1,  1,1,_,x,1,1,1,_,_,  1,1,_,x,1,1,_,1,_,
	  1,1,_,x,1,1,_,_,1,  1,1,_,x,1,_,1,1,_,  1,1,_,x,1,_,1,_,1,
	  1,1,_,x,1,_,_,1,1,  1,1,_,x,_,1,1,1,_,  1,1,_,x,_,1,1,_,1,
	  1,1,_,x,_,1,_,1,1,  1,1,_,x,_,_,1,1,1,  1,_,1,x,1,1,1,_,_,
	  1,_,1,x,1,1,_,1,_,  1,_,1,x,1,1,_,_,1,  1,_,1,x,1,_,1,1,_,
	  1,_,1,x,1,_,1,_,1,  1,_,1,x,1,_,_,1,1,  1,_,1,x,_,1,1,1,_,
	  1,_,1,x,_,1,1,_,1,  1,_,1,x,_,1,_,1,1,  1,_,1,x,_,_,1,1,1,
	  1,_,_,x,1,1,1,1,_,  1,_,_,x,1,1,1,_,1,  1,_,_,x,1,1,_,1,1,
	  1,_,_,x,1,_,1,1,1,  1,_,_,x,_,1,1,1,1,  _,1,1,x,1,1,1,_,_,
	  _,1,1,x,1,1,_,1,_,  _,1,1,x,1,1,_,_,1,  _,1,1,x,1,_,1,1,_,
	  _,1,1,x,1,_,1,_,1,  _,1,1,x,1,_,_,1,1,  _,1,1,x,_,1,1,1,_,
	  _,1,1,x,_,1,1,_,1,  _,1,1,x,_,1,_,1,1,  _,1,1,x,_,_,1,1,1,
	  _,1,_,x,1,1,1,1,_,  _,1,_,x,1,1,1,_,1,  _,1,_,x,1,1,_,1,1,
	  _,1,_,x,1,_,1,1,1,  _,1,_,x,_,1,1,1,1,  _,_,1,x,1,1,1,1,_,
	  _,_,1,x,1,1,1,_,1,  _,_,1,x,1,1,_,1,1,  _,_,1,x,1,_,1,1,1,
	  _,_,1,x,_,1,1,1,1,  _,_,_,x,1,1,1,1,1,
/* 6- */  1,1,1,_,1,1,1,_,_,  1,1,1,_,1,1,_,1,_,  1,1,1,_,1,1,_,_,1,
	  1,1,1,_,1,_,1,1,_,  1,1,1,_,1,_,1,_,1,  1,1,1,_,1,_,_,1,1,
	  1,1,1,_,_,1,1,1,_,  1,1,1,_,_,1,1,_,1,  1,1,1,_,_,1,_,1,1,
	  1,1,1,_,_,_,1,1,1,  1,1,_,_,1,1,1,1,_,  1,1,_,_,1,1,1,_,1,
	  1,1,_,_,1,1,_,1,1,  1,1,_,_,1,_,1,1,1,  1,1,_,_,_,1,1,1,1,
	  1,_,1,_,1,1,1,1,_,  1,_,1,_,1,1,1,_,1,  1,_,1,_,1,1,_,1,1,
	  1,_,1,_,1,_,1,1,1,  1,_,1,_,_,1,1,1,1,  1,_,_,_,1,1,1,1,1,
	  _,1,1,_,1,1,1,1,_,  _,1,1,_,1,1,1,_,1,  _,1,1,_,1,1,_,1,1,
	  _,1,1,_,1,_,1,1,1,  _,1,1,_,_,1,1,1,1,  _,1,_,_,1,1,1,1,1,
	  _,_,1,_,1,1,1,1,1,
/* 6+ */  1,1,1,x,1,1,1,_,_,  1,1,1,x,1,1,_,1,_,  1,1,1,x,1,1,_,_,1,
	  1,1,1,x,1,_,1,1,_,  1,1,1,x,1,_,1,_,1,  1,1,1,x,1,_,_,1,1,
	  1,1,1,x,_,1,1,1,_,  1,1,1,x,_,1,1,_,1,  1,1,1,x,_,1,_,1,1,
	  1,1,1,x,_,_,1,1,1,  1,1,_,x,1,1,1,1,_,  1,1,_,x,1,1,1,_,1,
	  1,1,_,x,1,1,_,1,1,  1,1,_,x,1,_,1,1,1,  1,1,_,x,_,1,1,1,1,
	  1,_,1,x,1,1,1,1,_,  1,_,1,x,1,1,1,_,1,  1,_,1,x,1,1,_,1,1,
	  1,_,1,x,1,_,1,1,1,  1,_,1,x,_,1,1,1,1,  1,_,_,x,1,1,1,1,1,
	  _,1,1,x,1,1,1,1,_,  _,1,1,x,1,1,1,_,1,  _,1,1,x,1,1,_,1,1,
	  _,1,1,x,1,_,1,1,1,  _,1,1,x,_,1,1,1,1,  _,1,_,x,1,1,1,1,1,
	  _,_,1,x,1,1,1,1,1,
/* 7- */  1,1,1,_,1,1,1,1,_,  1,1,1,_,1,1,1,_,1,  1,1,1,_,1,1,_,1,1,
	  1,1,1,_,1,_,1,1,1,  1,1,1,_,_,1,1,1,1,  1,1,_,_,1,1,1,1,1,
	  1,_,1,_,1,1,1,1,1,  _,1,1,_,1,1,1,1,1,
/* 7+ */  1,1,1,x,1,1,1,1,_,  1,1,1,x,1,1,1,_,1,  1,1,1,x,1,1,_,1,1,
	  1,1,1,x,1,_,1,1,1,  1,1,1,x,_,1,1,1,1,  1,1,_,x,1,1,1,1,1,
	  1,_,1,x,1,1,1,1,1,  _,1,1,x,1,1,1,1,1,
/* 8- */  1,1,1,_,1,1,1,1,1,
/* 8+ */  1,1,1,x,1,1,1,1,1,
/* 44538: 9x9 row 4 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,x,_,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,_,1,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,x,_,_,_,_,  _,1,_,_,x,_,_,_,_,  _,_,1,_,x,_,_,_,_,
	  _,_,_,1,x,_,_,_,_,  _,_,_,_,x,1,_,_,_,  _,_,_,_,x,_,1,_,_,
	  _,_,_,_,x,_,_,1,_,  _,_,_,_,x,_,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,_,1,_,_,_,
	  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,1,_,1,_,_,_,  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,
	  _,_,_,1,_,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,1,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,x,_,_,_,_,  1,_,1,_,x,_,_,_,_,  1,_,_,1,x,_,_,_,_,
	  1,_,_,_,x,1,_,_,_,  1,_,_,_,x,_,1,_,_,  1,_,_,_,x,_,_,1,_,
	  1,_,_,_,x,_,_,_,1,  _,1,1,_,x,_,_,_,_,  _,1,_,1,x,_,_,_,_,
	  _,1,_,_,x,1,_,_,_,  _,1,_,_,x,_,1,_,_,  _,1,_,_,x,_,_,1,_,
	  _,1,_,_,x,_,_,_,1,  _,_,1,1,x,_,_,_,_,  _,_,1,_,x,1,_,_,_,
	  _,_,1,_,x,_,1,_,_,  _,_,1,_,x,_,_,1,_,  _,_,1,_,x,_,_,_,1,
	  _,_,_,1,x,1,_,_,_,  _,_,_,1,x,_,1,_,_,  _,_,_,1,x,_,_,1,_,
	  _,_,_,1,x,_,_,_,1,  _,_,_,_,x,1,1,_,_,  _,_,_,_,x,1,_,1,_,
	  _,_,_,_,x,1,_,_,1,  _,_,_,_,x,_,1,1,_,  _,_,_,_,x,_,1,_,1,
	  _,_,_,_,x,_,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,_,1,_,_,_,
	  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,_,1,_,_,_,  1,_,1,_,_,_,1,_,_,
	  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,  1,_,_,1,_,1,_,_,_,
	  1,_,_,1,_,_,1,_,_,  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,_,1,_,_,_,  _,1,1,_,_,_,1,_,_,
	  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,  _,1,_,1,_,1,_,_,_,
	  _,1,_,1,_,_,1,_,_,  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,  _,_,1,1,_,_,_,1,_,
	  _,_,1,1,_,_,_,_,1,  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,
	  _,_,1,_,_,1,_,_,1,  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,
	  _,_,1,_,_,_,_,1,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,1,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,_,1,1,1,_,  _,_,_,_,_,1,1,_,1,
	  _,_,_,_,_,1,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,_,x,_,_,_,_,  1,1,_,1,x,_,_,_,_,  1,1,_,_,x,1,_,_,_,
	  1,1,_,_,x,_,1,_,_,  1,1,_,_,x,_,_,1,_,  1,1,_,_,x,_,_,_,1,
	  1,_,1,1,x,_,_,_,_,  1,_,1,_,x,1,_,_,_,  1,_,1,_,x,_,1,_,_,
	  1,_,1,_,x,_,_,1,_,  1,_,1,_,x,_,_,_,1,  1,_,_,1,x,1,_,_,_,
	  1,_,_,1,x,_,1,_,_,  1,_,_,1,x,_,_,1,_,  1,_,_,1,x,_,_,_,1,
	  1,_,_,_,x,1,1,_,_,  1,_,_,_,x,1,_,1,_,  1,_,_,_,x,1,_,_,1,
	  1,_,_,_,x,_,1,1,_,  1,_,_,_,x,_,1,_,1,  1,_,_,_,x,_,_,1,1,
	  _,1,1,1,x,_,_,_,_,  _,1,1,_,x,1,_,_,_,  _,1,1,_,x,_,1,_,_,
	  _,1,1,_,x,_,_,1,_,  _,1,1,_,x,_,_,_,1,  _,1,_,1,x,1,_,_,_,
	  _,1,_,1,x,_,1,_,_,  _,1,_,1,x,_,_,1,_,  _,1,_,1,x,_,_,_,1,
	  _,1,_,_,x,1,1,_,_,  _,1,_,_,x,1,_,1,_,  _,1,_,_,x,1,_,_,1,
	  _,1,_,_,x,_,1,1,_,  _,1,_,_,x,_,1,_,1,  _,1,_,_,x,_,_,1,1,
	  _,_,1,1,x,1,_,_,_,  _,_,1,1,x,_,1,_,_,  _,_,1,1,x,_,_,1,_,
	  _,_,1,1,x,_,_,_,1,  _,_,1,_,x,1,1,_,_,  _,_,1,_,x,1,_,1,_,
	  _,_,1,_,x,1,_,_,1,  _,_,1,_,x,_,1,1,_,  _,_,1,_,x,_,1,_,1,
	  _,_,1,_,x,_,_,1,1,  _,_,_,1,x,1,1,_,_,  _,_,_,1,x,1,_,1,_,
	  _,_,_,1,x,1,_,_,1,  _,_,_,1,x,_,1,1,_,  _,_,_,1,x,_,1,_,1,
	  _,_,_,1,x,_,_,1,1,  _,_,_,_,x,1,1,1,_,  _,_,_,_,x,1,1,_,1,
	  _,_,_,_,x,1,_,1,1,  _,_,_,_,x,_,1,1,1,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,_,1,_,_,_,  1,1,1,_,_,_,1,_,_,
	  1,1,1,_,_,_,_,1,_,  1,1,1,_,_,_,_,_,1,  1,1,_,1,_,1,_,_,_,
	  1,1,_,1,_,_,1,_,_,  1,1,_,1,_,_,_,1,_,  1,1,_,1,_,_,_,_,1,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,1,_,_,1,
	  1,1,_,_,_,_,1,1,_,  1,1,_,_,_,_,1,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,1,_,_,  1,_,1,1,_,_,_,1,_,
	  1,_,1,1,_,_,_,_,1,  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,1,_,
	  1,_,1,_,_,1,_,_,1,  1,_,1,_,_,_,1,1,_,  1,_,1,_,_,_,1,_,1,
	  1,_,1,_,_,_,_,1,1,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,1,_,
	  1,_,_,1,_,1,_,_,1,  1,_,_,1,_,_,1,1,_,  1,_,_,1,_,_,1,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,_,1,1,1,_,  1,_,_,_,_,1,1,_,1,
	  1,_,_,_,_,1,_,1,1,  1,_,_,_,_,_,1,1,1,  _,1,1,1,_,1,_,_,_,
	  _,1,1,1,_,_,1,_,_,  _,1,1,1,_,_,_,1,_,  _,1,1,1,_,_,_,_,1,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,1,_,_,1,
	  _,1,1,_,_,_,1,1,_,  _,1,1,_,_,_,1,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,1,_,  _,1,_,1,_,1,_,_,1,
	  _,1,_,1,_,_,1,1,_,  _,1,_,1,_,_,1,_,1,  _,1,_,1,_,_,_,1,1,
	  _,1,_,_,_,1,1,1,_,  _,1,_,_,_,1,1,_,1,  _,1,_,_,_,1,_,1,1,
	  _,1,_,_,_,_,1,1,1,  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,1,_,
	  _,_,1,1,_,1,_,_,1,  _,_,1,1,_,_,1,1,_,  _,_,1,1,_,_,1,_,1,
	  _,_,1,1,_,_,_,1,1,  _,_,1,_,_,1,1,1,_,  _,_,1,_,_,1,1,_,1,
	  _,_,1,_,_,1,_,1,1,  _,_,1,_,_,_,1,1,1,  _,_,_,1,_,1,1,1,_,
	  _,_,_,1,_,1,1,_,1,  _,_,_,1,_,1,_,1,1,  _,_,_,1,_,_,1,1,1,
	  _,_,_,_,_,1,1,1,1,
/* 4+ */  1,1,1,1,x,_,_,_,_,  1,1,1,_,x,1,_,_,_,  1,1,1,_,x,_,1,_,_,
	  1,1,1,_,x,_,_,1,_,  1,1,1,_,x,_,_,_,1,  1,1,_,1,x,1,_,_,_,
	  1,1,_,1,x,_,1,_,_,  1,1,_,1,x,_,_,1,_,  1,1,_,1,x,_,_,_,1,
	  1,1,_,_,x,1,1,_,_,  1,1,_,_,x,1,_,1,_,  1,1,_,_,x,1,_,_,1,
	  1,1,_,_,x,_,1,1,_,  1,1,_,_,x,_,1,_,1,  1,1,_,_,x,_,_,1,1,
	  1,_,1,1,x,1,_,_,_,  1,_,1,1,x,_,1,_,_,  1,_,1,1,x,_,_,1,_,
	  1,_,1,1,x,_,_,_,1,  1,_,1,_,x,1,1,_,_,  1,_,1,_,x,1,_,1,_,
	  1,_,1,_,x,1,_,_,1,  1,_,1,_,x,_,1,1,_,  1,_,1,_,x,_,1,_,1,
	  1,_,1,_,x,_,_,1,1,  1,_,_,1,x,1,1,_,_,  1,_,_,1,x,1,_,1,_,
	  1,_,_,1,x,1,_,_,1,  1,_,_,1,x,_,1,1,_,  1,_,_,1,x,_,1,_,1,
	  1,_,_,1,x,_,_,1,1,  1,_,_,_,x,1,1,1,_,  1,_,_,_,x,1,1,_,1,
	  1,_,_,_,x,1,_,1,1,  1,_,_,_,x,_,1,1,1,  _,1,1,1,x,1,_,_,_,
	  _,1,1,1,x,_,1,_,_,  _,1,1,1,x,_,_,1,_,  _,1,1,1,x,_,_,_,1,
	  _,1,1,_,x,1,1,_,_,  _,1,1,_,x,1,_,1,_,  _,1,1,_,x,1,_,_,1,
	  _,1,1,_,x,_,1,1,_,  _,1,1,_,x,_,1,_,1,  _,1,1,_,x,_,_,1,1,
	  _,1,_,1,x,1,1,_,_,  _,1,_,1,x,1,_,1,_,  _,1,_,1,x,1,_,_,1,
	  _,1,_,1,x,_,1,1,_,  _,1,_,1,x,_,1,_,1,  _,1,_,1,x,_,_,1,1,
	  _,1,_,_,x,1,1,1,_,  _,1,_,_,x,1,1,_,1,  _,1,_,_,x,1,_,1,1,
	  _,1,_,_,x,_,1,1,1,  _,_,1,1,x,1,1,_,_,  _,_,1,1,x,1,_,1,_,
	  _,_,1,1,x,1,_,_,1,  _,_,1,1,x,_,1,1,_,  _,_,1,1,x,_,1,_,1,
	  _,_,1,1,x,_,_,1,1,  _,_,1,_,x,1,1,1,_,  _,_,1,_,x,1,1,_,1,
	  _,_,1,_,x,1,_,1,1,  _,_,1,_,x,_,1,1,1,  _,_,_,1,x,1,1,1,_,
	  _,_,_,1,x,1,1,_,1,  _,_,_,1,x,1,_,1,1,  _,_,_,1,x,_,1,1,1,
	  _,_,_,_,x,1,1,1,1,
/* 5- */  1,1,1,1,_,1,_,_,_,  1,1,1,1,_,_,1,_,_,  1,1,1,1,_,_,_,1,_,
	  1,1,1,1,_,_,_,_,1,  1,1,1,_,_,1,1,_,_,  1,1,1,_,_,1,_,1,_,
	  1,1,1,_,_,1,_,_,1,  1,1,1,_,_,_,1,1,_,  1,1,1,_,_,_,1,_,1,
	  1,1,1,_,_,_,_,1,1,  1,1,_,1,_,1,1,_,_,  1,1,_,1,_,1,_,1,_,
	  1,1,_,1,_,1,_,_,1,  1,1,_,1,_,_,1,1,_,  1,1,_,1,_,_,1,_,1,
	  1,1,_,1,_,_,_,1,1,  1,1,_,_,_,1,1,1,_,  1,1,_,_,_,1,1,_,1,
	  1,1,_,_,_,1,_,1,1,  1,1,_,_,_,_,1,1,1,  1,_,1,1,_,1,1,_,_,
	  1,_,1,1,_,1,_,1,_,  1,_,1,1,_,1,_,_,1,  1,_,1,1,_,_,1,1,_,
	  1,_,1,1,_,_,1,_,1,  1,_,1,1,_,_,_,1,1,  1,_,1,_,_,1,1,1,_,
	  1,_,1,_,_,1,1,_,1,  1,_,1,_,_,1,_,1,1,  1,_,1,_,_,_,1,1,1,
	  1,_,_,1,_,1,1,1,_,  1,_,_,1,_,1,1,_,1,  1,_,_,1,_,1,_,1,1,
	  1,_,_,1,_,_,1,1,1,  1,_,_,_,_,1,1,1,1,  _,1,1,1,_,1,1,_,_,
	  _,1,1,1,_,1,_,1,_,  _,1,1,1,_,1,_,_,1,  _,1,1,1,_,_,1,1,_,
	  _,1,1,1,_,_,1,_,1,  _,1,1,1,_,_,_,1,1,  _,1,1,_,_,1,1,1,_,
	  _,1,1,_,_,1,1,_,1,  _,1,1,_,_,1,_,1,1,  _,1,1,_,_,_,1,1,1,
	  _,1,_,1,_,1,1,1,_,  _,1,_,1,_,1,1,_,1,  _,1,_,1,_,1,_,1,1,
	  _,1,_,1,_,_,1,1,1,  _,1,_,_,_,1,1,1,1,  _,_,1,1,_,1,1,1,_,
	  _,_,1,1,_,1,1,_,1,  _,_,1,1,_,1,_,1,1,  _,_,1,1,_,_,1,1,1,
	  _,_,1,_,_,1,1,1,1,  _,_,_,1,_,1,1,1,1,
/* 5+ */  1,1,1,1,x,1,_,_,_,  1,1,1,1,x,_,1,_,_,  1,1,1,1,x,_,_,1,_,
	  1,1,1,1,x,_,_,_,1,  1,1,1,_,x,1,1,_,_,  1,1,1,_,x,1,_,1,_,
	  1,1,1,_,x,1,_,_,1,  1,1,1,_,x,_,1,1,_,  1,1,1,_,x,_,1,_,1,
	  1,1,1,_,x,_,_,1,1,  1,1,_,1,x,1,1,_,_,  1,1,_,1,x,1,_,1,_,
	  1,1,_,1,x,1,_,_,1,  1,1,_,1,x,_,1,1,_,  1,1,_,1,x,_,1,_,1,
	  1,1,_,1,x,_,_,1,1,  1,1,_,_,x,1,1,1,_,  1,1,_,_,x,1,1,_,1,
	  1,1,_,_,x,1,_,1,1,  1,1,_,_,x,_,1,1,1,  1,_,1,1,x,1,1,_,_,
	  1,_,1,1,x,1,_,1,_,  1,_,1,1,x,1,_,_,1,  1,_,1,1,x,_,1,1,_,
	  1,_,1,1,x,_,1,_,1,  1,_,1,1,x,_,_,1,1,  1,_,1,_,x,1,1,1,_,
	  1,_,1,_,x,1,1,_,1,  1,_,1,_,x,1,_,1,1,  1,_,1,_,x,_,1,1,1,
	  1,_,_,1,x,1,1,1,_,  1,_,_,1,x,1,1,_,1,  1,_,_,1,x,1,_,1,1,
	  1,_,_,1,x,_,1,1,1,  1,_,_,_,x,1,1,1,1,  _,1,1,1,x,1,1,_,_,
	  _,1,1,1,x,1,_,1,_,  _,1,1,1,x,1,_,_,1,  _,1,1,1,x,_,1,1,_,
	  _,1,1,1,x,_,1,_,1,  _,1,1,1,x,_,_,1,1,  _,1,1,_,x,1,1,1,_,
	  _,1,1,_,x,1,1,_,1,  _,1,1,_,x,1,_,1,1,  _,1,1,_,x,_,1,1,1,
	  _,1,_,1,x,1,1,1,_,  _,1,_,1,x,1,1,_,1,  _,1,_,1,x,1,_,1,1,
	  _,1,_,1,x,_,1,1,1,  _,1,_,_,x,1,1,1,1,  _,_,1,1,x,1,1,1,_,
	  _,_,1,1,x,1,1,_,1,  _,_,1,1,x,1,_,1,1,  _,_,1,1,x,_,1,1,1,
	  _,_,1,_,x,1,1,1,1,  _,_,_,1,x,1,1,1,1,
/* 6- */  1,1,1,1,_,1,1,_,_,  1,1,1,1,_,1,_,1,_,  1,1,1,1,_,1,_,_,1,
	  1,1,1,1,_,_,1,1,_,  1,1,1,1,_,_,1,_,1,  1,1,1,1,_,_,_,1,1,
	  1,1,1,_,_,1,1,1,_,  1,1,1,_,_,1,1,_,1,  1,1,1,_,_,1,_,1,1,
	  1,1,1,_,_,_,1,1,1,  1,1,_,1,_,1,1,1,_,  1,1,_,1,_,1,1,_,1,
	  1,1,_,1,_,1,_,1,1,  1,1,_,1,_,_,1,1,1,  1,1,_,_,_,1,1,1,1,
	  1,_,1,1,_,1,1,1,_,  1,_,1,1,_,1,1,_,1,  1,_,1,1,_,1,_,1,1,
	  1,_,1,1,_,_,1,1,1,  1,_,1,_,_,1,1,1,1,  1,_,_,1,_,1,1,1,1,
	  _,1,1,1,_,1,1,1,_,  _,1,1,1,_,1,1,_,1,  _,1,1,1,_,1,_,1,1,
	  _,1,1,1,_,_,1,1,1,  _,1,1,_,_,1,1,1,1,  _,1,_,1,_,1,1,1,1,
	  _,_,1,1,_,1,1,1,1,
/* 6+ */  1,1,1,1,x,1,1,_,_,  1,1,1,1,x,1,_,1,_,  1,1,1,1,x,1,_,_,1,
	  1,1,1,1,x,_,1,1,_,  1,1,1,1,x,_,1,_,1,  1,1,1,1,x,_,_,1,1,
	  1,1,1,_,x,1,1,1,_,  1,1,1,_,x,1,1,_,1,  1,1,1,_,x,1,_,1,1,
	  1,1,1,_,x,_,1,1,1,  1,1,_,1,x,1,1,1,_,  1,1,_,1,x,1,1,_,1,
	  1,1,_,1,x,1,_,1,1,  1,1,_,1,x,_,1,1,1,  1,1,_,_,x,1,1,1,1,
	  1,_,1,1,x,1,1,1,_,  1,_,1,1,x,1,1,_,1,  1,_,1,1,x,1,_,1,1,
	  1,_,1,1,x,_,1,1,1,  1,_,1,_,x,1,1,1,1,  1,_,_,1,x,1,1,1,1,
	  _,1,1,1,x,1,1,1,_,  _,1,1,1,x,1,1,_,1,  _,1,1,1,x,1,_,1,1,
	  _,1,1,1,x,_,1,1,1,  _,1,1,_,x,1,1,1,1,  _,1,_,1,x,1,1,1,1,
	  _,_,1,1,x,1,1,1,1,
/* 7- */  1,1,1,1,_,1,1,1,_,  1,1,1,1,_,1,1,_,1,  1,1,1,1,_,1,_,1,1,
	  1,1,1,1,_,_,1,1,1,  1,1,1,_,_,1,1,1,1,  1,1,_,1,_,1,1,1,1,
	  1,_,1,1,_,1,1,1,1,  _,1,1,1,_,1,1,1,1,
/* 7+ */  1,1,1,1,x,1,1,1,_,  1,1,1,1,x,1,1,_,1,  1,1,1,1,x,1,_,1,1,
	  1,1,1,1,x,_,1,1,1,  1,1,1,_,x,1,1,1,1,  1,1,_,1,x,1,1,1,1,
	  1,_,1,1,x,1,1,1,1,  _,1,1,1,x,1,1,1,1,
/* 8- */  1,1,1,1,_,1,1,1,1,
/* 8+ */  1,1,1,1,x,1,1,1,1,
/* 49146: 9x9 row 5 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,x,_,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,_,1,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,x,_,_,_,  _,1,_,_,_,x,_,_,_,  _,_,1,_,_,x,_,_,_,
	  _,_,_,1,_,x,_,_,_,  _,_,_,_,1,x,_,_,_,  _,_,_,_,_,x,1,_,_,
	  _,_,_,_,_,x,_,1,_,  _,_,_,_,_,x,_,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,1,_,_,_,_,  1,_,_,_,_,_,1,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,1,_,_,_,_,  _,1,_,_,_,_,1,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,_,1,_,_,  _,_,_,1,_,_,_,1,_,
	  _,_,_,1,_,_,_,_,1,  _,_,_,_,1,_,1,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,_,1,1,_,  _,_,_,_,_,_,1,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,_,x,_,_,_,  1,_,1,_,_,x,_,_,_,  1,_,_,1,_,x,_,_,_,
	  1,_,_,_,1,x,_,_,_,  1,_,_,_,_,x,1,_,_,  1,_,_,_,_,x,_,1,_,
	  1,_,_,_,_,x,_,_,1,  _,1,1,_,_,x,_,_,_,  _,1,_,1,_,x,_,_,_,
	  _,1,_,_,1,x,_,_,_,  _,1,_,_,_,x,1,_,_,  _,1,_,_,_,x,_,1,_,
	  _,1,_,_,_,x,_,_,1,  _,_,1,1,_,x,_,_,_,  _,_,1,_,1,x,_,_,_,
	  _,_,1,_,_,x,1,_,_,  _,_,1,_,_,x,_,1,_,  _,_,1,_,_,x,_,_,1,
	  _,_,_,1,1,x,_,_,_,  _,_,_,1,_,x,1,_,_,  _,_,_,1,_,x,_,1,_,
	  _,_,_,1,_,x,_,_,1,  _,_,_,_,1,x,1,_,_,  _,_,_,_,1,x,_,1,_,
	  _,_,_,_,1,x,_,_,1,  _,_,_,_,_,x,1,1,_,  _,_,_,_,_,x,1,_,1,
	  _,_,_,_,_,x,_,1,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,
	  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,_,1,_,_,
	  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,  1,_,_,1,1,_,_,_,_,
	  1,_,_,1,_,_,1,_,_,  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,
	  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,_,1,1,_,  1,_,_,_,_,_,1,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,_,1,_,_,
	  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,  _,1,_,1,1,_,_,_,_,
	  _,1,_,1,_,_,1,_,_,  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,
	  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,_,1,1,_,  _,1,_,_,_,_,1,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,_,1,_,_,  _,_,1,1,_,_,_,1,_,
	  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,_,1,_,_,  _,_,1,_,1,_,_,1,_,
	  _,_,1,_,1,_,_,_,1,  _,_,1,_,_,_,1,1,_,  _,_,1,_,_,_,1,_,1,
	  _,_,1,_,_,_,_,1,1,  _,_,_,1,1,_,1,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,_,1,1,_,  _,_,_,1,_,_,1,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,_,1,1,_,  _,_,_,_,1,_,1,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,_,1,1,1,
/* 3+ */  1,1,1,_,_,x,_,_,_,  1,1,_,1,_,x,_,_,_,  1,1,_,_,1,x,_,_,_,
	  1,1,_,_,_,x,1,_,_,  1,1,_,_,_,x,_,1,_,  1,1,_,_,_,x,_,_,1,
	  1,_,1,1,_,x,_,_,_,  1,_,1,_,1,x,_,_,_,  1,_,1,_,_,x,1,_,_,
	  1,_,1,_,_,x,_,1,_,  1,_,1,_,_,x,_,_,1,  1,_,_,1,1,x,_,_,_,
	  1,_,_,1,_,x,1,_,_,  1,_,_,1,_,x,_,1,_,  1,_,_,1,_,x,_,_,1,
	  1,_,_,_,1,x,1,_,_,  1,_,_,_,1,x,_,1,_,  1,_,_,_,1,x,_,_,1,
	  1,_,_,_,_,x,1,1,_,  1,_,_,_,_,x,1,_,1,  1,_,_,_,_,x,_,1,1,
	  _,1,1,1,_,x,_,_,_,  _,1,1,_,1,x,_,_,_,  _,1,1,_,_,x,1,_,_,
	  _,1,1,_,_,x,_,1,_,  _,1,1,_,_,x,_,_,1,  _,1,_,1,1,x,_,_,_,
	  _,1,_,1,_,x,1,_,_,  _,1,_,1,_,x,_,1,_,  _,1,_,1,_,x,_,_,1,
	  _,1,_,_,1,x,1,_,_,  _,1,_,_,1,x,_,1,_,  _,1,_,_,1,x,_,_,1,
	  _,1,_,_,_,x,1,1,_,  _,1,_,_,_,x,1,_,1,  _,1,_,_,_,x,_,1,1,
	  _,_,1,1,1,x,_,_,_,  _,_,1,1,_,x,1,_,_,  _,_,1,1,_,x,_,1,_,
	  _,_,1,1,_,x,_,_,1,  _,_,1,_,1,x,1,_,_,  _,_,1,_,1,x,_,1,_,
	  _,_,1,_,1,x,_,_,1,  _,_,1,_,_,x,1,1,_,  _,_,1,_,_,x,1,_,1,
	  _,_,1,_,_,x,_,1,1,  _,_,_,1,1,x,1,_,_,  _,_,_,1,1,x,_,1,_,
	  _,_,_,1,1,x,_,_,1,  _,_,_,1,_,x,1,1,_,  _,_,_,1,_,x,1,_,1,
	  _,_,_,1,_,x,_,1,1,  _,_,_,_,1,x,1,1,_,  _,_,_,_,1,x,1,_,1,
	  _,_,_,_,1,x,_,1,1,  _,_,_,_,_,x,1,1,1,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,_,1,_,_,
	  1,1,1,_,_,_,_,1,_,  1,1,1,_,_,_,_,_,1,  1,1,_,1,1,_,_,_,_,
	  1,1,_,1,_,_,1,_,_,  1,1,_,1,_,_,_,1,_,  1,1,_,1,_,_,_,_,1,
	  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,1,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,_,1,1,_,  1,1,_,_,_,_,1,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,_,1,_,_,  1,_,1,1,_,_,_,1,_,
	  1,_,1,1,_,_,_,_,1,  1,_,1,_,1,_,1,_,_,  1,_,1,_,1,_,_,1,_,
	  1,_,1,_,1,_,_,_,1,  1,_,1,_,_,_,1,1,_,  1,_,1,_,_,_,1,_,1,
	  1,_,1,_,_,_,_,1,1,  1,_,_,1,1,_,1,_,_,  1,_,_,1,1,_,_,1,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,_,1,1,_,  1,_,_,1,_,_,1,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,1,_,1,1,_,  1,_,_,_,1,_,1,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,_,1,1,1,  _,1,1,1,1,_,_,_,_,
	  _,1,1,1,_,_,1,_,_,  _,1,1,1,_,_,_,1,_,  _,1,1,1,_,_,_,_,1,
	  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,1,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,_,1,1,_,  _,1,1,_,_,_,1,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,1,_,  _,1,_,1,1,_,_,_,1,
	  _,1,_,1,_,_,1,1,_,  _,1,_,1,_,_,1,_,1,  _,1,_,1,_,_,_,1,1,
	  _,1,_,_,1,_,1,1,_,  _,1,_,_,1,_,1,_,1,  _,1,_,_,1,_,_,1,1,
	  _,1,_,_,_,_,1,1,1,  _,_,1,1,1,_,1,_,_,  _,_,1,1,1,_,_,1,_,
	  _,_,1,1,1,_,_,_,1,  _,_,1,1,_,_,1,1,_,  _,_,1,1,_,_,1,_,1,
	  _,_,1,1,_,_,_,1,1,  _,_,1,_,1,_,1,1,_,  _,_,1,_,1,_,1,_,1,
	  _,_,1,_,1,_,_,1,1,  _,_,1,_,_,_,1,1,1,  _,_,_,1,1,_,1,1,_,
	  _,_,_,1,1,_,1,_,1,  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,_,1,1,1,
	  _,_,_,_,1,_,1,1,1,
/* 4+ */  1,1,1,1,_,x,_,_,_,  1,1,1,_,1,x,_,_,_,  1,1,1,_,_,x,1,_,_,
	  1,1,1,_,_,x,_,1,_,  1,1,1,_,_,x,_,_,1,  1,1,_,1,1,x,_,_,_,
	  1,1,_,1,_,x,1,_,_,  1,1,_,1,_,x,_,1,_,  1,1,_,1,_,x,_,_,1,
	  1,1,_,_,1,x,1,_,_,  1,1,_,_,1,x,_,1,_,  1,1,_,_,1,x,_,_,1,
	  1,1,_,_,_,x,1,1,_,  1,1,_,_,_,x,1,_,1,  1,1,_,_,_,x,_,1,1,
	  1,_,1,1,1,x,_,_,_,  1,_,1,1,_,x,1,_,_,  1,_,1,1,_,x,_,1,_,
	  1,_,1,1,_,x,_,_,1,  1,_,1,_,1,x,1,_,_,  1,_,1,_,1,x,_,1,_,
	  1,_,1,_,1,x,_,_,1,  1,_,1,_,_,x,1,1,_,  1,_,1,_,_,x,1,_,1,
	  1,_,1,_,_,x,_,1,1,  1,_,_,1,1,x,1,_,_,  1,_,_,1,1,x,_,1,_,
	  1,_,_,1,1,x,_,_,1,  1,_,_,1,_,x,1,1,_,  1,_,_,1,_,x,1,_,1,
	  1,_,_,1,_,x,_,1,1,  1,_,_,_,1,x,1,1,_,  1,_,_,_,1,x,1,_,1,
	  1,_,_,_,1,x,_,1,1,  1,_,_,_,_,x,1,1,1,  _,1,1,1,1,x,_,_,_,
	  _,1,1,1,_,x,1,_,_,  _,1,1,1,_,x,_,1,_,  _,1,1,1,_,x,_,_,1,
	  _,1,1,_,1,x,1,_,_,  _,1,1,_,1,x,_,1,_,  _,1,1,_,1,x,_,_,1,
	  _,1,1,_,_,x,1,1,_,  _,1,1,_,_,x,1,_,1,  _,1,1,_,_,x,_,1,1,
	  _,1,_,1,1,x,1,_,_,  _,1,_,1,1,x,_,1,_,  _,1,_,1,1,x,_,_,1,
	  _,1,_,1,_,x,1,1,_,  _,1,_,1,_,x,1,_,1,  _,1,_,1,_,x,_,1,1,
	  _,1,_,_,1,x,1,1,_,  _,1,_,_,1,x,1,_,1,  _,1,_,_,1,x,_,1,1,
	  _,1,_,_,_,x,1,1,1,  _,_,1,1,1,x,1,_,_,  _,_,1,1,1,x,_,1,_,
	  _,_,1,1,1,x,_,_,1,  _,_,1,1,_,x,1,1,_,  _,_,1,1,_,x,1,_,1,
	  _,_,1,1,_,x,_,1,1,  _,_,1,_,1,x,1,1,_,  _,_,1,_,1,x,1,_,1,
	  _,_,1,_,1,x,_,1,1,  _,_,1,_,_,x,1,1,1,  _,_,_,1,1,x,1,1,_,
	  _,_,_,1,1,x,1,_,1,  _,_,_,1,1,x,_,1,1,  _,_,_,1,_,x,1,1,1,
	  _,_,_,_,1,x,1,1,1,
/* 5- */  1,1,1,1,1,_,_,_,_,  1,1,1,1,_,_,1,_,_,  1,1,1,1,_,_,_,1,_,
	  1,1,1,1,_,_,_,_,1,  1,1,1,_,1,_,1,_,_,  1,1,1,_,1,_,_,1,_,
	  1,1,1,_,1,_,_,_,1,  1,1,1,_,_,_,1,1,_,  1,1,1,_,_,_,1,_,1,
	  1,1,1,_,_,_,_,1,1,  1,1,_,1,1,_,1,_,_,  1,1,_,1,1,_,_,1,_,
	  1,1,_,1,1,_,_,_,1,  1,1,_,1,_,_,1,1,_,  1,1,_,1,_,_,1,_,1,
	  1,1,_,1,_,_,_,1,1,  1,1,_,_,1,_,1,1,_,  1,1,_,_,1,_,1,_,1,
	  1,1,_,_,1,_,_,1,1,  1,1,_,_,_,_,1,1,1,  1,_,1,1,1,_,1,_,_,
	  1,_,1,1,1,_,_,1,_,  1,_,1,1,1,_,_,_,1,  1,_,1,1,_,_,1,1,_,
	  1,_,1,1,_,_,1,_,1,  1,_,1,1,_,_,_,1,1,  1,_,1,_,1,_,1,1,_,
	  1,_,1,_,1,_,1,_,1,  1,_,1,_,1,_,_,1,1,  1,_,1,_,_,_,1,1,1,
	  1,_,_,1,1,_,1,1,_,  1,_,_,1,1,_,1,_,1,  1,_,_,1,1,_,_,1,1,
	  1,_,_,1,_,_,1,1,1,  1,_,_,_,1,_,1,1,1,  _,1,1,1,1,_,1,_,_,
	  _,1,1,1,1,_,_,1,_,  _,1,1,1,1,_,_,_,1,  _,1,1,1,_,_,1,1,_,
	  _,1,1,1,_,_,1,_,1,  _,1,1,1,_,_,_,1,1,  _,1,1,_,1,_,1,1,_,
	  _,1,1,_,1,_,1,_,1,  _,1,1,_,1,_,_,1,1,  _,1,1,_,_,_,1,1,1,
	  _,1,_,1,1,_,1,1,_,  _,1,_,1,1,_,1,_,1,  _,1,_,1,1,_,_,1,1,
	  _,1,_,1,_,_,1,1,1,  _,1,_,_,1,_,1,1,1,  _,_,1,1,1,_,1,1,_,
	  _,_,1,1,1,_,1,_,1,  _,_,1,1,1,_,_,1,1,  _,_,1,1,_,_,1,1,1,
	  _,_,1,_,1,_,1,1,1,  _,_,_,1,1,_,1,1,1,
/* 5+ */  1,1,1,1,1,x,_,_,_,  1,1,1,1,_,x,1,_,_,  1,1,1,1,_,x,_,1,_,
	  1,1,1,1,_,x,_,_,1,  1,1,1,_,1,x,1,_,_,  1,1,1,_,1,x,_,1,_,
	  1,1,1,_,1,x,_,_,1,  1,1,1,_,_,x,1,1,_,  1,1,1,_,_,x,1,_,1,
	  1,1,1,_,_,x,_,1,1,  1,1,_,1,1,x,1,_,_,  1,1,_,1,1,x,_,1,_,
	  1,1,_,1,1,x,_,_,1,  1,1,_,1,_,x,1,1,_,  1,1,_,1,_,x,1,_,1,
	  1,1,_,1,_,x,_,1,1,  1,1,_,_,1,x,1,1,_,  1,1,_,_,1,x,1,_,1,
	  1,1,_,_,1,x,_,1,1,  1,1,_,_,_,x,1,1,1,  1,_,1,1,1,x,1,_,_,
	  1,_,1,1,1,x,_,1,_,  1,_,1,1,1,x,_,_,1,  1,_,1,1,_,x,1,1,_,
	  1,_,1,1,_,x,1,_,1,  1,_,1,1,_,x,_,1,1,  1,_,1,_,1,x,1,1,_,
	  1,_,1,_,1,x,1,_,1,  1,_,1,_,1,x,_,1,1,  1,_,1,_,_,x,1,1,1,
	  1,_,_,1,1,x,1,1,_,  1,_,_,1,1,x,1,_,1,  1,_,_,1,1,x,_,1,1,
	  1,_,_,1,_,x,1,1,1,  1,_,_,_,1,x,1,1,1,  _,1,1,1,1,x,1,_,_,
	  _,1,1,1,1,x,_,1,_,  _,1,1,1,1,x,_,_,1,  _,1,1,1,_,x,1,1,_,
	  _,1,1,1,_,x,1,_,1,  _,1,1,1,_,x,_,1,1,  _,1,1,_,1,x,1,1,_,
	  _,1,1,_,1,x,1,_,1,  _,1,1,_,1,x,_,1,1,  _,1,1,_,_,x,1,1,1,
	  _,1,_,1,1,x,1,1,_,  _,1,_,1,1,x,1,_,1,  _,1,_,1,1,x,_,1,1,
	  _,1,_,1,_,x,1,1,1,  _,1,_,_,1,x,1,1,1,  _,_,1,1,1,x,1,1,_,
	  _,_,1,1,1,x,1,_,1,  _,_,1,1,1,x,_,1,1,  _,_,1,1,_,x,1,1,1,
	  _,_,1,_,1,x,1,1,1,  _,_,_,1,1,x,1,1,1,
/* 6- */  1,1,1,1,1,_,1,_,_,  1,1,1,1,1,_,_,1,_,  1,1,1,1,1,_,_,_,1,
	  1,1,1,1,_,_,1,1,_,  1,1,1,1,_,_,1,_,1,  1,1,1,1,_,_,_,1,1,
	  1,1,1,_,1,_,1,1,_,  1,1,1,_,1,_,1,_,1,  1,1,1,_,1,_,_,1,1,
	  1,1,1,_,_,_,1,1,1,  1,1,_,1,1,_,1,1,_,  1,1,_,1,1,_,1,_,1,
	  1,1,_,1,1,_,_,1,1,  1,1,_,1,_,_,1,1,1,  1,1,_,_,1,_,1,1,1,
	  1,_,1,1,1,_,1,1,_,  1,_,1,1,1,_,1,_,1,  1,_,1,1,1,_,_,1,1,
	  1,_,1,1,_,_,1,1,1,  1,_,1,_,1,_,1,1,1,  1,_,_,1,1,_,1,1,1,
	  _,1,1,1,1,_,1,1,_,  _,1,1,1,1,_,1,_,1,  _,1,1,1,1,_,_,1,1,
	  _,1,1,1,_,_,1,1,1,  _,1,1,_,1,_,1,1,1,  _,1,_,1,1,_,1,1,1,
	  _,_,1,1,1,_,1,1,1,
/* 6+ */  1,1,1,1,1,x,1,_,_,  1,1,1,1,1,x,_,1,_,  1,1,1,1,1,x,_,_,1,
	  1,1,1,1,_,x,1,1,_,  1,1,1,1,_,x,1,_,1,  1,1,1,1,_,x,_,1,1,
	  1,1,1,_,1,x,1,1,_,  1,1,1,_,1,x,1,_,1,  1,1,1,_,1,x,_,1,1,
	  1,1,1,_,_,x,1,1,1,  1,1,_,1,1,x,1,1,_,  1,1,_,1,1,x,1,_,1,
	  1,1,_,1,1,x,_,1,1,  1,1,_,1,_,x,1,1,1,  1,1,_,_,1,x,1,1,1,
	  1,_,1,1,1,x,1,1,_,  1,_,1,1,1,x,1,_,1,  1,_,1,1,1,x,_,1,1,
	  1,_,1,1,_,x,1,1,1,  1,_,1,_,1,x,1,1,1,  1,_,_,1,1,x,1,1,1,
	  _,1,1,1,1,x,1,1,_,  _,1,1,1,1,x,1,_,1,  _,1,1,1,1,x,_,1,1,
	  _,1,1,1,_,x,1,1,1,  _,1,1,_,1,x,1,1,1,  _,1,_,1,1,x,1,1,1,
	  _,_,1,1,1,x,1,1,1,
/* 7- */  1,1,1,1,1,_,1,1,_,  1,1,1,1,1,_,1,_,1,  1,1,1,1,1,_,_,1,1,
	  1,1,1,1,_,_,1,1,1,  1,1,1,_,1,_,1,1,1,  1,1,_,1,1,_,1,1,1,
	  1,_,1,1,1,_,1,1,1,  _,1,1,1,1,_,1,1,1,
/* 7+ */  1,1,1,1,1,x,1,1,_,  1,1,1,1,1,x,1,_,1,  1,1,1,1,1,x,_,1,1,
	  1,1,1,1,_,x,1,1,1,  1,1,1,_,1,x,1,1,1,  1,1,_,1,1,x,1,1,1,
	  1,_,1,1,1,x,1,1,1,  _,1,1,1,1,x,1,1,1,
/* 8- */  1,1,1,1,1,_,1,1,1,
/* 8+ */  1,1,1,1,1,x,1,1,1,
/* 53754: 9x9 row 6 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,x,_,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,
	  _,_,_,_,_,_,_,1,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,_,x,_,_,  _,1,_,_,_,_,x,_,_,  _,_,1,_,_,_,x,_,_,
	  _,_,_,1,_,_,x,_,_,  _,_,_,_,1,_,x,_,_,  _,_,_,_,_,1,x,_,_,
	  _,_,_,_,_,_,x,1,_,  _,_,_,_,_,_,x,_,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,1,_,_,_,_,  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,_,1,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,1,_,_,_,_,  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,_,1,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,_,1,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,  _,_,_,1,_,_,_,1,_,
	  _,_,_,1,_,_,_,_,1,  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,_,1,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,_,1,_,  _,_,_,_,_,1,_,_,1,
	  _,_,_,_,_,_,_,1,1,
/* 2+ */  1,1,_,_,_,_,x,_,_,  1,_,1,_,_,_,x,_,_,  1,_,_,1,_,_,x,_,_,
	  1,_,_,_,1,_,x,_,_,  1,_,_,_,_,1,x,_,_,  1,_,_,_,_,_,x,1,_,
	  1,_,_,_,_,_,x,_,1,  _,1,1,_,_,_,x,_,_,  _,1,_,1,_,_,x,_,_,
	  _,1,_,_,1,_,x,_,_,  _,1,_,_,_,1,x,_,_,  _,1,_,_,_,_,x,1,_,
	  _,1,_,_,_,_,x,_,1,  _,_,1,1,_,_,x,_,_,  _,_,1,_,1,_,x,_,_,
	  _,_,1,_,_,1,x,_,_,  _,_,1,_,_,_,x,1,_,  _,_,1,_,_,_,x,_,1,
	  _,_,_,1,1,_,x,_,_,  _,_,_,1,_,1,x,_,_,  _,_,_,1,_,_,x,1,_,
	  _,_,_,1,_,_,x,_,1,  _,_,_,_,1,1,x,_,_,  _,_,_,_,1,_,x,1,_,
	  _,_,_,_,1,_,x,_,1,  _,_,_,_,_,1,x,1,_,  _,_,_,_,_,1,x,_,1,
	  _,_,_,_,_,_,x,1,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,
	  1,1,_,_,_,1,_,_,_,  1,1,_,_,_,_,_,1,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,
	  1,_,1,_,_,_,_,1,_,  1,_,1,_,_,_,_,_,1,  1,_,_,1,1,_,_,_,_,
	  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,_,1,_,  1,_,_,1,_,_,_,_,1,
	  1,_,_,_,1,1,_,_,_,  1,_,_,_,1,_,_,1,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,1,_,_,1,  1,_,_,_,_,_,_,1,1,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,
	  _,1,1,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,1,  _,1,_,1,1,_,_,_,_,
	  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,_,1,_,  _,1,_,1,_,_,_,_,1,
	  _,1,_,_,1,1,_,_,_,  _,1,_,_,1,_,_,1,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,1,_,_,1,  _,1,_,_,_,_,_,1,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,_,1,_,
	  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,1,_,_,_,  _,_,1,_,1,_,_,1,_,
	  _,_,1,_,1,_,_,_,1,  _,_,1,_,_,1,_,1,_,  _,_,1,_,_,1,_,_,1,
	  _,_,1,_,_,_,_,1,1,  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,_,1,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,_,1,_,  _,_,_,1,_,1,_,_,1,
	  _,_,_,1,_,_,_,1,1,  _,_,_,_,1,1,_,1,_,  _,_,_,_,1,1,_,_,1,
	  _,_,_,_,1,_,_,1,1,  _,_,_,_,_,1,_,1,1,
/* 3+ */  1,1,1,_,_,_,x,_,_,  1,1,_,1,_,_,x,_,_,  1,1,_,_,1,_,x,_,_,
	  1,1,_,_,_,1,x,_,_,  1,1,_,_,_,_,x,1,_,  1,1,_,_,_,_,x,_,1,
	  1,_,1,1,_,_,x,_,_,  1,_,1,_,1,_,x,_,_,  1,_,1,_,_,1,x,_,_,
	  1,_,1,_,_,_,x,1,_,  1,_,1,_,_,_,x,_,1,  1,_,_,1,1,_,x,_,_,
	  1,_,_,1,_,1,x,_,_,  1,_,_,1,_,_,x,1,_,  1,_,_,1,_,_,x,_,1,
	  1,_,_,_,1,1,x,_,_,  1,_,_,_,1,_,x,1,_,  1,_,_,_,1,_,x,_,1,
	  1,_,_,_,_,1,x,1,_,  1,_,_,_,_,1,x,_,1,  1,_,_,_,_,_,x,1,1,
	  _,1,1,1,_,_,x,_,_,  _,1,1,_,1,_,x,_,_,  _,1,1,_,_,1,x,_,_,
	  _,1,1,_,_,_,x,1,_,  _,1,1,_,_,_,x,_,1,  _,1,_,1,1,_,x,_,_,
	  _,1,_,1,_,1,x,_,_,  _,1,_,1,_,_,x,1,_,  _,1,_,1,_,_,x,_,1,
	  _,1,_,_,1,1,x,_,_,  _,1,_,_,1,_,x,1,_,  _,1,_,_,1,_,x,_,1,
	  _,1,_,_,_,1,x,1,_,  _,1,_,_,_,1,x,_,1,  _,1,_,_,_,_,x,1,1,
	  _,_,1,1,1,_,x,_,_,  _,_,1,1,_,1,x,_,_,  _,_,1,1,_,_,x,1,_,
	  _,_,1,1,_,_,x,_,1,  _,_,1,_,1,1,x,_,_,  _,_,1,_,1,_,x,1,_,
	  _,_,1,_,1,_,x,_,1,  _,_,1,_,_,1,x,1,_,  _,_,1,_,_,1,x,_,1,
	  _,_,1,_,_,_,x,1,1,  _,_,_,1,1,1,x,_,_,  _,_,_,1,1,_,x,1,_,
	  _,_,_,1,1,_,x,_,1,  _,_,_,1,_,1,x,1,_,  _,_,_,1,_,1,x,_,1,
	  _,_,_,1,_,_,x,1,1,  _,_,_,_,1,1,x,1,_,  _,_,_,_,1,1,x,_,1,
	  _,_,_,_,1,_,x,1,1,  _,_,_,_,_,1,x,1,1,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,1,_,_,_,
	  1,1,1,_,_,_,_,1,_,  1,1,1,_,_,_,_,_,1,  1,1,_,1,1,_,_,_,_,
	  1,1,_,1,_,1,_,_,_,  1,1,_,1,_,_,_,1,_,  1,1,_,1,_,_,_,_,1,
	  1,1,_,_,1,1,_,_,_,  1,1,_,_,1,_,_,1,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,1,_,_,1,  1,1,_,_,_,_,_,1,1,
	  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,_,1,_,
	  1,_,1,1,_,_,_,_,1,  1,_,1,_,1,1,_,_,_,  1,_,1,_,1,_,_,1,_,
	  1,_,1,_,1,_,_,_,1,  1,_,1,_,_,1,_,1,_,  1,_,1,_,_,1,_,_,1,
	  1,_,1,_,_,_,_,1,1,  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,_,1,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,1,_,1,_,  1,_,_,1,_,1,_,_,1,
	  1,_,_,1,_,_,_,1,1,  1,_,_,_,1,1,_,1,_,  1,_,_,_,1,1,_,_,1,
	  1,_,_,_,1,_,_,1,1,  1,_,_,_,_,1,_,1,1,  _,1,1,1,1,_,_,_,_,
	  _,1,1,1,_,1,_,_,_,  _,1,1,1,_,_,_,1,_,  _,1,1,1,_,_,_,_,1,
	  _,1,1,_,1,1,_,_,_,  _,1,1,_,1,_,_,1,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,1,_,_,1,  _,1,1,_,_,_,_,1,1,
	  _,1,_,1,1,1,_,_,_,  _,1,_,1,1,_,_,1,_,  _,1,_,1,1,_,_,_,1,
	  _,1,_,1,_,1,_,1,_,  _,1,_,1,_,1,_,_,1,  _,1,_,1,_,_,_,1,1,
	  _,1,_,_,1,1,_,1,_,  _,1,_,_,1,1,_,_,1,  _,1,_,_,1,_,_,1,1,
	  _,1,_,_,_,1,_,1,1,  _,_,1,1,1,1,_,_,_,  _,_,1,1,1,_,_,1,_,
	  _,_,1,1,1,_,_,_,1,  _,_,1,1,_,1,_,1,_,  _,_,1,1,_,1,_,_,1,
	  _,_,1,1,_,_,_,1,1,  _,_,1,_,1,1,_,1,_,  _,_,1,_,1,1,_,_,1,
	  _,_,1,_,1,_,_,1,1,  _,_,1,_,_,1,_,1,1,  _,_,_,1,1,1,_,1,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,_,1,1,  _,_,_,1,_,1,_,1,1,
	  _,_,_,_,1,1,_,1,1,
/* 4+ */  1,1,1,1,_,_,x,_,_,  1,1,1,_,1,_,x,_,_,  1,1,1,_,_,1,x,_,_,
	  1,1,1,_,_,_,x,1,_,  1,1,1,_,_,_,x,_,1,  1,1,_,1,1,_,x,_,_,
	  1,1,_,1,_,1,x,_,_,  1,1,_,1,_,_,x,1,_,  1,1,_,1,_,_,x,_,1,
	  1,1,_,_,1,1,x,_,_,  1,1,_,_,1,_,x,1,_,  1,1,_,_,1,_,x,_,1,
	  1,1,_,_,_,1,x,1,_,  1,1,_,_,_,1,x,_,1,  1,1,_,_,_,_,x,1,1,
	  1,_,1,1,1,_,x,_,_,  1,_,1,1,_,1,x,_,_,  1,_,1,1,_,_,x,1,_,
	  1,_,1,1,_,_,x,_,1,  1,_,1,_,1,1,x,_,_,  1,_,1,_,1,_,x,1,_,
	  1,_,1,_,1,_,x,_,1,  1,_,1,_,_,1,x,1,_,  1,_,1,_,_,1,x,_,1,
	  1,_,1,_,_,_,x,1,1,  1,_,_,1,1,1,x,_,_,  1,_,_,1,1,_,x,1,_,
	  1,_,_,1,1,_,x,_,1,  1,_,_,1,_,1,x,1,_,  1,_,_,1,_,1,x,_,1,
	  1,_,_,1,_,_,x,1,1,  1,_,_,_,1,1,x,1,_,  1,_,_,_,1,1,x,_,1,
	  1,_,_,_,1,_,x,1,1,  1,_,_,_,_,1,x,1,1,  _,1,1,1,1,_,x,_,_,
	  _,1,1,1,_,1,x,_,_,  _,1,1,1,_,_,x,1,_,  _,1,1,1,_,_,x,_,1,
	  _,1,1,_,1,1,x,_,_,  _,1,1,_,1,_,x,1,_,  _,1,1,_,1,_,x,_,1,
	  _,1,1,_,_,1,x,1,_,  _,1,1,_,_,1,x,_,1,  _,1,1,_,_,_,x,1,1,
	  _,1,_,1,1,1,x,_,_,  _,1,_,1,1,_,x,1,_,  _,1,_,1,1,_,x,_,1,
	  _,1,_,1,_,1,x,1,_,  _,1,_,1,_,1,x,_,1,  _,1,_,1,_,_,x,1,1,
	  _,1,_,_,1,1,x,1,_,  _,1,_,_,1,1,x,_,1,  _,1,_,_,1,_,x,1,1,
	  _,1,_,_,_,1,x,1,1,  _,_,1,1,1,1,x,_,_,  _,_,1,1,1,_,x,1,_,
	  _,_,1,1,1,_,x,_,1,  _,_,1,1,_,1,x,1,_,  _,_,1,1,_,1,x,_,1,
	  _,_,1,1,_,_,x,1,1,  _,_,1,_,1,1,x,1,_,  _,_,1,_,1,1,x,_,1,
	  _,_,1,_,1,_,x,1,1,  _,_,1,_,_,1,x,1,1,  _,_,_,1,1,1,x,1,_,
	  _,_,_,1,1,1,x,_,1,  _,_,_,1,1,_,x,1,1,  _,_,_,1,_,1,x,1,1,
	  _,_,_,_,1,1,x,1,1,
/* 5- */  1,1,1,1,1,_,_,_,_,  1,1,1,1,_,1,_,_,_,  1,1,1,1,_,_,_,1,_,
	  1,1,1,1,_,_,_,_,1,  1,1,1,_,1,1,_,_,_,  1,1,1,_,1,_,_,1,_,
	  1,1,1,_,1,_,_,_,1,  1,1,1,_,_,1,_,1,_,  1,1,1,_,_,1,_,_,1,
	  1,1,1,_,_,_,_,1,1,  1,1,_,1,1,1,_,_,_,  1,1,_,1,1,_,_,1,_,
	  1,1,_,1,1,_,_,_,1,  1,1,_,1,_,1,_,1,_,  1,1,_,1,_,1,_,_,1,
	  1,1,_,1,_,_,_,1,1,  1,1,_,_,1,1,_,1,_,  1,1,_,_,1,1,_,_,1,
	  1,1,_,_,1,_,_,1,1,  1,1,_,_,_,1,_,1,1,  1,_,1,1,1,1,_,_,_,
	  1,_,1,1,1,_,_,1,_,  1,_,1,1,1,_,_,_,1,  1,_,1,1,_,1,_,1,_,
	  1,_,1,1,_,1,_,_,1,  1,_,1,1,_,_,_,1,1,  1,_,1,_,1,1,_,1,_,
	  1,_,1,_,1,1,_,_,1,  1,_,1,_,1,_,_,1,1,  1,_,1,_,_,1,_,1,1,
	  1,_,_,1,1,1,_,1,_,  1,_,_,1,1,1,_,_,1,  1,_,_,1,1,_,_,1,1,
	  1,_,_,1,_,1,_,1,1,  1,_,_,_,1,1,_,1,1,  _,1,1,1,1,1,_,_,_,
	  _,1,1,1,1,_,_,1,_,  _,1,1,1,1,_,_,_,1,  _,1,1,1,_,1,_,1,_,
	  _,1,1,1,_,1,_,_,1,  _,1,1,1,_,_,_,1,1,  _,1,1,_,1,1,_,1,_,
	  _,1,1,_,1,1,_,_,1,  _,1,1,_,1,_,_,1,1,  _,1,1,_,_,1,_,1,1,
	  _,1,_,1,1,1,_,1,_,  _,1,_,1,1,1,_,_,1,  _,1,_,1,1,_,_,1,1,
	  _,1,_,1,_,1,_,1,1,  _,1,_,_,1,1,_,1,1,  _,_,1,1,1,1,_,1,_,
	  _,_,1,1,1,1,_,_,1,  _,_,1,1,1,_,_,1,1,  _,_,1,1,_,1,_,1,1,
	  _,_,1,_,1,1,_,1,1,  _,_,_,1,1,1,_,1,1,
/* 5+ */  1,1,1,1,1,_,x,_,_,  1,1,1,1,_,1,x,_,_,  1,1,1,1,_,_,x,1,_,
	  1,1,1,1,_,_,x,_,1,  1,1,1,_,1,1,x,_,_,  1,1,1,_,1,_,x,1,_,
	  1,1,1,_,1,_,x,_,1,  1,1,1,_,_,1,x,1,_,  1,1,1,_,_,1,x,_,1,
	  1,1,1,_,_,_,x,1,1,  1,1,_,1,1,1,x,_,_,  1,1,_,1,1,_,x,1,_,
	  1,1,_,1,1,_,x,_,1,  1,1,_,1,_,1,x,1,_,  1,1,_,1,_,1,x,_,1,
	  1,1,_,1,_,_,x,1,1,  1,1,_,_,1,1,x,1,_,  1,1,_,_,1,1,x,_,1,
	  1,1,_,_,1,_,x,1,1,  1,1,_,_,_,1,x,1,1,  1,_,1,1,1,1,x,_,_,
	  1,_,1,1,1,_,x,1,_,  1,_,1,1,1,_,x,_,1,  1,_,1,1,_,1,x,1,_,
	  1,_,1,1,_,1,x,_,1,  1,_,1,1,_,_,x,1,1,  1,_,1,_,1,1,x,1,_,
	  1,_,1,_,1,1,x,_,1,  1,_,1,_,1,_,x,1,1,  1,_,1,_,_,1,x,1,1,
	  1,_,_,1,1,1,x,1,_,  1,_,_,1,1,1,x,_,1,  1,_,_,1,1,_,x,1,1,
	  1,_,_,1,_,1,x,1,1,  1,_,_,_,1,1,x,1,1,  _,1,1,1,1,1,x,_,_,
	  _,1,1,1,1,_,x,1,_,  _,1,1,1,1,_,x,_,1,  _,1,1,1,_,1,x,1,_,
	  _,1,1,1,_,1,x,_,1,  _,1,1,1,_,_,x,1,1,  _,1,1,_,1,1,x,1,_,
	  _,1,1,_,1,1,x,_,1,  _,1,1,_,1,_,x,1,1,  _,1,1,_,_,1,x,1,1,
	  _,1,_,1,1,1,x,1,_,  _,1,_,1,1,1,x,_,1,  _,1,_,1,1,_,x,1,1,
	  _,1,_,1,_,1,x,1,1,  _,1,_,_,1,1,x,1,1,  _,_,1,1,1,1,x,1,_,
	  _,_,1,1,1,1,x,_,1,  _,_,1,1,1,_,x,1,1,  _,_,1,1,_,1,x,1,1,
	  _,_,1,_,1,1,x,1,1,  _,_,_,1,1,1,x,1,1,
/* 6- */  1,1,1,1,1,1,_,_,_,  1,1,1,1,1,_,_,1,_,  1,1,1,1,1,_,_,_,1,
	  1,1,1,1,_,1,_,1,_,  1,1,1,1,_,1,_,_,1,  1,1,1,1,_,_,_,1,1,
	  1,1,1,_,1,1,_,1,_,  1,1,1,_,1,1,_,_,1,  1,1,1,_,1,_,_,1,1,
	  1,1,1,_,_,1,_,1,1,  1,1,_,1,1,1,_,1,_,  1,1,_,1,1,1,_,_,1,
	  1,1,_,1,1,_,_,1,1,  1,1,_,1,_,1,_,1,1,  1,1,_,_,1,1,_,1,1,
	  1,_,1,1,1,1,_,1,_,  1,_,1,1,1,1,_,_,1,  1,_,1,1,1,_,_,1,1,
	  1,_,1,1,_,1,_,1,1,  1,_,1,_,1,1,_,1,1,  1,_,_,1,1,1,_,1,1,
	  _,1,1,1,1,1,_,1,_,  _,1,1,1,1,1,_,_,1,  _,1,1,1,1,_,_,1,1,
	  _,1,1,1,_,1,_,1,1,  _,1,1,_,1,1,_,1,1,  _,1,_,1,1,1,_,1,1,
	  _,_,1,1,1,1,_,1,1,
/* 6+ */  1,1,1,1,1,1,x,_,_,  1,1,1,1,1,_,x,1,_,  1,1,1,1,1,_,x,_,1,
	  1,1,1,1,_,1,x,1,_,  1,1,1,1,_,1,x,_,1,  1,1,1,1,_,_,x,1,1,
	  1,1,1,_,1,1,x,1,_,  1,1,1,_,1,1,x,_,1,  1,1,1,_,1,_,x,1,1,
	  1,1,1,_,_,1,x,1,1,  1,1,_,1,1,1,x,1,_,  1,1,_,1,1,1,x,_,1,
	  1,1,_,1,1,_,x,1,1,  1,1,_,1,_,1,x,1,1,  1,1,_,_,1,1,x,1,1,
	  1,_,1,1,1,1,x,1,_,  1,_,1,1,1,1,x,_,1,  1,_,1,1,1,_,x,1,1,
	  1,_,1,1,_,1,x,1,1,  1,_,1,_,1,1,x,1,1,  1,_,_,1,1,1,x,1,1,
	  _,1,1,1,1,1,x,1,_,  _,1,1,1,1,1,x,_,1,  _,1,1,1,1,_,x,1,1,
	  _,1,1,1,_,1,x,1,1,  _,1,1,_,1,1,x,1,1,  _,1,_,1,1,1,x,1,1,
	  _,_,1,1,1,1,x,1,1,
/* 7- */  1,1,1,1,1,1,_,1,_,  1,1,1,1,1,1,_,_,1,  1,1,1,1,1,_,_,1,1,
	  1,1,1,1,_,1,_,1,1,  1,1,1,_,1,1,_,1,1,  1,1,_,1,1,1,_,1,1,
	  1,_,1,1,1,1,_,1,1,  _,1,1,1,1,1,_,1,1,
/* 7+ */  1,1,1,1,1,1,x,1,_,  1,1,1,1,1,1,x,_,1,  1,1,1,1,1,_,x,1,1,
	  1,1,1,1,_,1,x,1,1,  1,1,1,_,1,1,x,1,1,  1,1,_,1,1,1,x,1,1,
	  1,_,1,1,1,1,x,1,1,  _,1,1,1,1,1,x,1,1,
/* 8- */  1,1,1,1,1,1,_,1,1,
/* 8+ */  1,1,1,1,1,1,x,1,1,
/* 58362: 9x9 row 7 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,_,x,_,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,
	  _,_,_,_,_,_,1,_,_,  _,_,_,_,_,_,_,_,1,
/* 1+ */  1,_,_,_,_,_,_,x,_,  _,1,_,_,_,_,_,x,_,  _,_,1,_,_,_,_,x,_,
	  _,_,_,1,_,_,_,x,_,  _,_,_,_,1,_,_,x,_,  _,_,_,_,_,1,_,x,_,
	  _,_,_,_,_,_,1,x,_,  _,_,_,_,_,_,_,x,1,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,1,_,_,_,_,  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,
	  1,_,_,_,_,_,_,_,1,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,1,_,_,_,_,  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,
	  _,1,_,_,_,_,_,_,1,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,_,1,
	  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,  _,_,_,1,_,_,1,_,_,
	  _,_,_,1,_,_,_,_,1,  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,
	  _,_,_,_,1,_,_,_,1,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,_,1,
	  _,_,_,_,_,_,1,_,1,
/* 2+ */  1,1,_,_,_,_,_,x,_,  1,_,1,_,_,_,_,x,_,  1,_,_,1,_,_,_,x,_,
	  1,_,_,_,1,_,_,x,_,  1,_,_,_,_,1,_,x,_,  1,_,_,_,_,_,1,x,_,
	  1,_,_,_,_,_,_,x,1,  _,1,1,_,_,_,_,x,_,  _,1,_,1,_,_,_,x,_,
	  _,1,_,_,1,_,_,x,_,  _,1,_,_,_,1,_,x,_,  _,1,_,_,_,_,1,x,_,
	  _,1,_,_,_,_,_,x,1,  _,_,1,1,_,_,_,x,_,  _,_,1,_,1,_,_,x,_,
	  _,_,1,_,_,1,_,x,_,  _,_,1,_,_,_,1,x,_,  _,_,1,_,_,_,_,x,1,
	  _,_,_,1,1,_,_,x,_,  _,_,_,1,_,1,_,x,_,  _,_,_,1,_,_,1,x,_,
	  _,_,_,1,_,_,_,x,1,  _,_,_,_,1,1,_,x,_,  _,_,_,_,1,_,1,x,_,
	  _,_,_,_,1,_,_,x,1,  _,_,_,_,_,1,1,x,_,  _,_,_,_,_,1,_,x,1,
	  _,_,_,_,_,_,1,x,1,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,
	  1,1,_,_,_,1,_,_,_,  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,_,1,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,
	  1,_,1,_,_,_,1,_,_,  1,_,1,_,_,_,_,_,1,  1,_,_,1,1,_,_,_,_,
	  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,1,_,_,  1,_,_,1,_,_,_,_,1,
	  1,_,_,_,1,1,_,_,_,  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,_,1,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,_,1,  1,_,_,_,_,_,1,_,1,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,
	  _,1,1,_,_,_,1,_,_,  _,1,1,_,_,_,_,_,1,  _,1,_,1,1,_,_,_,_,
	  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,1,_,_,  _,1,_,1,_,_,_,_,1,
	  _,1,_,_,1,1,_,_,_,  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,_,1,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,_,1,  _,1,_,_,_,_,1,_,1,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,
	  _,_,1,1,_,_,_,_,1,  _,_,1,_,1,1,_,_,_,  _,_,1,_,1,_,1,_,_,
	  _,_,1,_,1,_,_,_,1,  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,_,1,
	  _,_,1,_,_,_,1,_,1,  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,
	  _,_,_,1,1,_,_,_,1,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,_,1,
	  _,_,_,1,_,_,1,_,1,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,_,1,
	  _,_,_,_,1,_,1,_,1,  _,_,_,_,_,1,1,_,1,
/* 3+ */  1,1,1,_,_,_,_,x,_,  1,1,_,1,_,_,_,x,_,  1,1,_,_,1,_,_,x,_,
	  1,1,_,_,_,1,_,x,_,  1,1,_,_,_,_,1,x,_,  1,1,_,_,_,_,_,x,1,
	  1,_,1,1,_,_,_,x,_,  1,_,1,_,1,_,_,x,_,  1,_,1,_,_,1,_,x,_,
	  1,_,1,_,_,_,1,x,_,  1,_,1,_,_,_,_,x,1,  1,_,_,1,1,_,_,x,_,
	  1,_,_,1,_,1,_,x,_,  1,_,_,1,_,_,1,x,_,  1,_,_,1,_,_,_,x,1,
	  1,_,_,_,1,1,_,x,_,  1,_,_,_,1,_,1,x,_,  1,_,_,_,1,_,_,x,1,
	  1,_,_,_,_,1,1,x,_,  1,_,_,_,_,1,_,x,1,  1,_,_,_,_,_,1,x,1,
	  _,1,1,1,_,_,_,x,_,  _,1,1,_,1,_,_,x,_,  _,1,1,_,_,1,_,x,_,
	  _,1,1,_,_,_,1,x,_,  _,1,1,_,_,_,_,x,1,  _,1,_,1,1,_,_,x,_,
	  _,1,_,1,_,1,_,x,_,  _,1,_,1,_,_,1,x,_,  _,1,_,1,_,_,_,x,1,
	  _,1,_,_,1,1,_,x,_,  _,1,_,_,1,_,1,x,_,  _,1,_,_,1,_,_,x,1,
	  _,1,_,_,_,1,1,x,_,  _,1,_,_,_,1,_,x,1,  _,1,_,_,_,_,1,x,1,
	  _,_,1,1,1,_,_,x,_,  _,_,1,1,_,1,_,x,_,  _,_,1,1,_,_,1,x,_,
	  _,_,1,1,_,_,_,x,1,  _,_,1,_,1,1,_,x,_,  _,_,1,_,1,_,1,x,_,
	  _,_,1,_,1,_,_,x,1,  _,_,1,_,_,1,1,x,_,  _,_,1,_,_,1,_,x,1,
	  _,_,1,_,_,_,1,x,1,  _,_,_,1,1,1,_,x,_,  _,_,_,1,1,_,1,x,_,
	  _,_,_,1,1,_,_,x,1,  _,_,_,1,_,1,1,x,_,  _,_,_,1,_,1,_,x,1,
	  _,_,_,1,_,_,1,x,1,  _,_,_,_,1,1,1,x,_,  _,_,_,_,1,1,_,x,1,
	  _,_,_,_,1,_,1,x,1,  _,_,_,_,_,1,1,x,1,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,1,_,_,_,
	  1,1,1,_,_,_,1,_,_,  1,1,1,_,_,_,_,_,1,  1,1,_,1,1,_,_,_,_,
	  1,1,_,1,_,1,_,_,_,  1,1,_,1,_,_,1,_,_,  1,1,_,1,_,_,_,_,1,
	  1,1,_,_,1,1,_,_,_,  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,_,1,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,_,1,  1,1,_,_,_,_,1,_,1,
	  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,1,_,_,
	  1,_,1,1,_,_,_,_,1,  1,_,1,_,1,1,_,_,_,  1,_,1,_,1,_,1,_,_,
	  1,_,1,_,1,_,_,_,1,  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,_,1,
	  1,_,1,_,_,_,1,_,1,  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,1,_,_,
	  1,_,_,1,1,_,_,_,1,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,_,1,
	  1,_,_,1,_,_,1,_,1,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,_,1,
	  1,_,_,_,1,_,1,_,1,  1,_,_,_,_,1,1,_,1,  _,1,1,1,1,_,_,_,_,
	  _,1,1,1,_,1,_,_,_,  _,1,1,1,_,_,1,_,_,  _,1,1,1,_,_,_,_,1,
	  _,1,1,_,1,1,_,_,_,  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,_,1,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,_,1,  _,1,1,_,_,_,1,_,1,
	  _,1,_,1,1,1,_,_,_,  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,_,1,
	  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,_,1,  _,1,_,1,_,_,1,_,1,
	  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,_,1,  _,1,_,_,1,_,1,_,1,
	  _,1,_,_,_,1,1,_,1,  _,_,1,1,1,1,_,_,_,  _,_,1,1,1,_,1,_,_,
	  _,_,1,1,1,_,_,_,1,  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,_,1,
	  _,_,1,1,_,_,1,_,1,  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,_,1,
	  _,_,1,_,1,_,1,_,1,  _,_,1,_,_,1,1,_,1,  _,_,_,1,1,1,1,_,_,
	  _,_,_,1,1,1,_,_,1,  _,_,_,1,1,_,1,_,1,  _,_,_,1,_,1,1,_,1,
	  _,_,_,_,1,1,1,_,1,
/* 4+ */  1,1,1,1,_,_,_,x,_,  1,1,1,_,1,_,_,x,_,  1,1,1,_,_,1,_,x,_,
	  1,1,1,_,_,_,1,x,_,  1,1,1,_,_,_,_,x,1,  1,1,_,1,1,_,_,x,_,
	  1,1,_,1,_,1,_,x,_,  1,1,_,1,_,_,1,x,_,  1,1,_,1,_,_,_,x,1,
	  1,1,_,_,1,1,_,x,_,  1,1,_,_,1,_,1,x,_,  1,1,_,_,1,_,_,x,1,
	  1,1,_,_,_,1,1,x,_,  1,1,_,_,_,1,_,x,1,  1,1,_,_,_,_,1,x,1,
	  1,_,1,1,1,_,_,x,_,  1,_,1,1,_,1,_,x,_,  1,_,1,1,_,_,1,x,_,
	  1,_,1,1,_,_,_,x,1,  1,_,1,_,1,1,_,x,_,  1,_,1,_,1,_,1,x,_,
	  1,_,1,_,1,_,_,x,1,  1,_,1,_,_,1,1,x,_,  1,_,1,_,_,1,_,x,1,
	  1,_,1,_,_,_,1,x,1,  1,_,_,1,1,1,_,x,_,  1,_,_,1,1,_,1,x,_,
	  1,_,_,1,1,_,_,x,1,  1,_,_,1,_,1,1,x,_,  1,_,_,1,_,1,_,x,1,
	  1,_,_,1,_,_,1,x,1,  1,_,_,_,1,1,1,x,_,  1,_,_,_,1,1,_,x,1,
	  1,_,_,_,1,_,1,x,1,  1,_,_,_,_,1,1,x,1,  _,1,1,1,1,_,_,x,_,
	  _,1,1,1,_,1,_,x,_,  _,1,1,1,_,_,1,x,_,  _,1,1,1,_,_,_,x,1,
	  _,1,1,_,1,1,_,x,_,  _,1,1,_,1,_,1,x,_,  _,1,1,_,1,_,_,x,1,
	  _,1,1,_,_,1,1,x,_,  _,1,1,_,_,1,_,x,1,  _,1,1,_,_,_,1,x,1,
	  _,1,_,1,1,1,_,x,_,  _,1,_,1,1,_,1,x,_,  _,1,_,1,1,_,_,x,1,
	  _,1,_,1,_,1,1,x,_,  _,1,_,1,_,1,_,x,1,  _,1,_,1,_,_,1,x,1,
	  _,1,_,_,1,1,1,x,_,  _,1,_,_,1,1,_,x,1,  _,1,_,_,1,_,1,x,1,
	  _,1,_,_,_,1,1,x,1,  _,_,1,1,1,1,_,x,_,  _,_,1,1,1,_,1,x,_,
	  _,_,1,1,1,_,_,x,1,  _,_,1,1,_,1,1,x,_,  _,_,1,1,_,1,_,x,1,
	  _,_,1,1,_,_,1,x,1,  _,_,1,_,1,1,1,x,_,  _,_,1,_,1,1,_,x,1,
	  _,_,1,_,1,_,1,x,1,  _,_,1,_,_,1,1,x,1,  _,_,_,1,1,1,1,x,_,
	  _,_,_,1,1,1,_,x,1,  _,_,_,1,1,_,1,x,1,  _,_,_,1,_,1,1,x,1,
	  _,_,_,_,1,1,1,x,1,
/* 5- */  1,1,1,1,1,_,_,_,_,  1,1,1,1,_,1,_,_,_,  1,1,1,1,_,_,1,_,_,
	  1,1,1,1,_,_,_,_,1,  1,1,1,_,1,1,_,_,_,  1,1,1,_,1,_,1,_,_,
	  1,1,1,_,1,_,_,_,1,  1,1,1,_,_,1,1,_,_,  1,1,1,_,_,1,_,_,1,
	  1,1,1,_,_,_,1,_,1,  1,1,_,1,1,1,_,_,_,  1,1,_,1,1,_,1,_,_,
	  1,1,_,1,1,_,_,_,1,  1,1,_,1,_,1,1,_,_,  1,1,_,1,_,1,_,_,1,
	  1,1,_,1,_,_,1,_,1,  1,1,_,_,1,1,1,_,_,  1,1,_,_,1,1,_,_,1,
	  1,1,_,_,1,_,1,_,1,  1,1,_,_,_,1,1,_,1,  1,_,1,1,1,1,_,_,_,
	  1,_,1,1,1,_,1,_,_,  1,_,1,1,1,_,_,_,1,  1,_,1,1,_,1,1,_,_,
	  1,_,1,1,_,1,_,_,1,  1,_,1,1,_,_,1,_,1,  1,_,1,_,1,1,1,_,_,
	  1,_,1,_,1,1,_,_,1,  1,_,1,_,1,_,1,_,1,  1,_,1,_,_,1,1,_,1,
	  1,_,_,1,1,1,1,_,_,  1,_,_,1,1,1,_,_,1,  1,_,_,1,1,_,1,_,1,
	  1,_,_,1,_,1,1,_,1,  1,_,_,_,1,1,1,_,1,  _,1,1,1,1,1,_,_,_,
	  _,1,1,1,1,_,1,_,_,  _,1,1,1,1,_,_,_,1,  _,1,1,1,_,1,1,_,_,
	  _,1,1,1,_,1,_,_,1,  _,1,1,1,_,_,1,_,1,  _,1,1,_,1,1,1,_,_,
	  _,1,1,_,1,1,_,_,1,  _,1,1,_,1,_,1,_,1,  _,1,1,_,_,1,1,_,1,
	  _,1,_,1,1,1,1,_,_,  _,1,_,1,1,1,_,_,1,  _,1,_,1,1,_,1,_,1,
	  _,1,_,1,_,1,1,_,1,  _,1,_,_,1,1,1,_,1,  _,_,1,1,1,1,1,_,_,
	  _,_,1,1,1,1,_,_,1,  _,_,1,1,1,_,1,_,1,  _,_,1,1,_,1,1,_,1,
	  _,_,1,_,1,1,1,_,1,  _,_,_,1,1,1,1,_,1,
/* 5+ */  1,1,1,1,1,_,_,x,_,  1,1,1,1,_,1,_,x,_,  1,1,1,1,_,_,1,x,_,
	  1,1,1,1,_,_,_,x,1,  1,1,1,_,1,1,_,x,_,  1,1,1,_,1,_,1,x,_,
	  1,1,1,_,1,_,_,x,1,  1,1,1,_,_,1,1,x,_,  1,1,1,_,_,1,_,x,1,
	  1,1,1,_,_,_,1,x,1,  1,1,_,1,1,1,_,x,_,  1,1,_,1,1,_,1,x,_,
	  1,1,_,1,1,_,_,x,1,  1,1,_,1,_,1,1,x,_,  1,1,_,1,_,1,_,x,1,
	  1,1,_,1,_,_,1,x,1,  1,1,_,_,1,1,1,x,_,  1,1,_,_,1,1,_,x,1,
	  1,1,_,_,1,_,1,x,1,  1,1,_,_,_,1,1,x,1,  1,_,1,1,1,1,_,x,_,
	  1,_,1,1,1,_,1,x,_,  1,_,1,1,1,_,_,x,1,  1,_,1,1,_,1,1,x,_,
	  1,_,1,1,_,1,_,x,1,  1,_,1,1,_,_,1,x,1,  1,_,1,_,1,1,1,x,_,
	  1,_,1,_,1,1,_,x,1,  1,_,1,_,1,_,1,x,1,  1,_,1,_,_,1,1,x,1,
	  1,_,_,1,1,1,1,x,_,  1,_,_,1,1,1,_,x,1,  1,_,_,1,1,_,1,x,1,
	  1,_,_,1,_,1,1,x,1,  1,_,_,_,1,1,1,x,1,  _,1,1,1,1,1,_,x,_,
	  _,1,1,1,1,_,1,x,_,  _,1,1,1,1,_,_,x,1,  _,1,1,1,_,1,1,x,_,
	  _,1,1,1,_,1,_,x,1,  _,1,1,1,_,_,1,x,1,  _,1,1,_,1,1,1,x,_,
	  _,1,1,_,1,1,_,x,1,  _,1,1,_,1,_,1,x,1,  _,1,1,_,_,1,1,x,1,
	  _,1,_,1,1,1,1,x,_,  _,1,_,1,1,1,_,x,1,  _,1,_,1,1,_,1,x,1,
	  _,1,_,1,_,1,1,x,1,  _,1,_,_,1,1,1,x,1,  _,_,1,1,1,1,1,x,_,
	  _,_,1,1,1,1,_,x,1,  _,_,1,1,1,_,1,x,1,  _,_,1,1,_,1,1,x,1,
	  _,_,1,_,1,1,1,x,1,  _,_,_,1,1,1,1,x,1,
/* 6- */  1,1,1,1,1,1,_,_,_,  1,1,1,1,1,_,1,_,_,  1,1,1,1,1,_,_,_,1,
	  1,1,1,1,_,1,1,_,_,  1,1,1,1,_,1,_,_,1,  1,1,1,1,_,_,1,_,1,
	  1,1,1,_,1,1,1,_,_,  1,1,1,_,1,1,_,_,1,  1,1,1,_,1,_,1,_,1,
	  1,1,1,_,_,1,1,_,1,  1,1,_,1,1,1,1,_,_,  1,1,_,1,1,1,_,_,1,
	  1,1,_,1,1,_,1,_,1,  1,1,_,1,_,1,1,_,1,  1,1,_,_,1,1,1,_,1,
	  1,_,1,1,1,1,1,_,_,  1,_,1,1,1,1,_,_,1,  1,_,1,1,1,_,1,_,1,
	  1,_,1,1,_,1,1,_,1,  1,_,1,_,1,1,1,_,1,  1,_,_,1,1,1,1,_,1,
	  _,1,1,1,1,1,1,_,_,  _,1,1,1,1,1,_,_,1,  _,1,1,1,1,_,1,_,1,
	  _,1,1,1,_,1,1,_,1,  _,1,1,_,1,1,1,_,1,  _,1,_,1,1,1,1,_,1,
	  _,_,1,1,1,1,1,_,1,
/* 6+ */  1,1,1,1,1,1,_,x,_,  1,1,1,1,1,_,1,x,_,  1,1,1,1,1,_,_,x,1,
	  1,1,1,1,_,1,1,x,_,  1,1,1,1,_,1,_,x,1,  1,1,1,1,_,_,1,x,1,
	  1,1,1,_,1,1,1,x,_,  1,1,1,_,1,1,_,x,1,  1,1,1,_,1,_,1,x,1,
	  1,1,1,_,_,1,1,x,1,  1,1,_,1,1,1,1,x,_,  1,1,_,1,1,1,_,x,1,
	  1,1,_,1,1,_,1,x,1,  1,1,_,1,_,1,1,x,1,  1,1,_,_,1,1,1,x,1,
	  1,_,1,1,1,1,1,x,_,  1,_,1,1,1,1,_,x,1,  1,_,1,1,1,_,1,x,1,
	  1,_,1,1,_,1,1,x,1,  1,_,1,_,1,1,1,x,1,  1,_,_,1,1,1,1,x,1,
	  _,1,1,1,1,1,1,x,_,  _,1,1,1,1,1,_,x,1,  _,1,1,1,1,_,1,x,1,
	  _,1,1,1,_,1,1,x,1,  _,1,1,_,1,1,1,x,1,  _,1,_,1,1,1,1,x,1,
	  _,_,1,1,1,1,1,x,1,
/* 7- */  1,1,1,1,1,1,1,_,_,  1,1,1,1,1,1,_,_,1,  1,1,1,1,1,_,1,_,1,
	  1,1,1,1,_,1,1,_,1,  1,1,1,_,1,1,1,_,1,  1,1,_,1,1,1,1,_,1,
	  1,_,1,1,1,1,1,_,1,  _,1,1,1,1,1,1,_,1,
/* 7+ */  1,1,1,1,1,1,1,x,_,  1,1,1,1,1,1,_,x,1,  1,1,1,1,1,_,1,x,1,
	  1,1,1,1,_,1,1,x,1,  1,1,1,_,1,1,1,x,1,  1,1,_,1,1,1,1,x,1,
	  1,_,1,1,1,1,1,x,1,  _,1,1,1,1,1,1,x,1,
/* 8- */  1,1,1,1,1,1,1,_,1,
/* 8+ */  1,1,1,1,1,1,1,x,1,
/* 62970: 9x9 row 8 */
/* 0- */  _,_,_,_,_,_,_,_,_,
/* 0+ */  _,_,_,_,_,_,_,_,x,
/* 1- */  1,_,_,_,_,_,_,_,_,  _,1,_,_,_,_,_,_,_,  _,_,1,_,_,_,_,_,_,
	  _,_,_,1,_,_,_,_,_,  _,_,_,_,1,_,_,_,_,  _,_,_,_,_,1,_,_,_,
	  _,_,_,_,_,_,1,_,_,  _,_,_,_,_,_,_,1,_,
/* 1+ */  1,_,_,_,_,_,_,_,x,  _,1,_,_,_,_,_,_,x,  _,_,1,_,_,_,_,_,x,
	  _,_,_,1,_,_,_,_,x,  _,_,_,_,1,_,_,_,x,  _,_,_,_,_,1,_,_,x,
	  _,_,_,_,_,_,1,_,x,  _,_,_,_,_,_,_,1,x,
/* 2- */  1,1,_,_,_,_,_,_,_,  1,_,1,_,_,_,_,_,_,  1,_,_,1,_,_,_,_,_,
	  1,_,_,_,1,_,_,_,_,  1,_,_,_,_,1,_,_,_,  1,_,_,_,_,_,1,_,_,
	  1,_,_,_,_,_,_,1,_,  _,1,1,_,_,_,_,_,_,  _,1,_,1,_,_,_,_,_,
	  _,1,_,_,1,_,_,_,_,  _,1,_,_,_,1,_,_,_,  _,1,_,_,_,_,1,_,_,
	  _,1,_,_,_,_,_,1,_,  _,_,1,1,_,_,_,_,_,  _,_,1,_,1,_,_,_,_,
	  _,_,1,_,_,1,_,_,_,  _,_,1,_,_,_,1,_,_,  _,_,1,_,_,_,_,1,_,
	  _,_,_,1,1,_,_,_,_,  _,_,_,1,_,1,_,_,_,  _,_,_,1,_,_,1,_,_,
	  _,_,_,1,_,_,_,1,_,  _,_,_,_,1,1,_,_,_,  _,_,_,_,1,_,1,_,_,
	  _,_,_,_,1,_,_,1,_,  _,_,_,_,_,1,1,_,_,  _,_,_,_,_,1,_,1,_,
	  _,_,_,_,_,_,1,1,_,
/* 2+ */  1,1,_,_,_,_,_,_,x,  1,_,1,_,_,_,_,_,x,  1,_,_,1,_,_,_,_,x,
	  1,_,_,_,1,_,_,_,x,  1,_,_,_,_,1,_,_,x,  1,_,_,_,_,_,1,_,x,
	  1,_,_,_,_,_,_,1,x,  _,1,1,_,_,_,_,_,x,  _,1,_,1,_,_,_,_,x,
	  _,1,_,_,1,_,_,_,x,  _,1,_,_,_,1,_,_,x,  _,1,_,_,_,_,1,_,x,
	  _,1,_,_,_,_,_,1,x,  _,_,1,1,_,_,_,_,x,  _,_,1,_,1,_,_,_,x,
	  _,_,1,_,_,1,_,_,x,  _,_,1,_,_,_,1,_,x,  _,_,1,_,_,_,_,1,x,
	  _,_,_,1,1,_,_,_,x,  _,_,_,1,_,1,_,_,x,  _,_,_,1,_,_,1,_,x,
	  _,_,_,1,_,_,_,1,x,  _,_,_,_,1,1,_,_,x,  _,_,_,_,1,_,1,_,x,
	  _,_,_,_,1,_,_,1,x,  _,_,_,_,_,1,1,_,x,  _,_,_,_,_,1,_,1,x,
	  _,_,_,_,_,_,1,1,x,
/* 3- */  1,1,1,_,_,_,_,_,_,  1,1,_,1,_,_,_,_,_,  1,1,_,_,1,_,_,_,_,
	  1,1,_,_,_,1,_,_,_,  1,1,_,_,_,_,1,_,_,  1,1,_,_,_,_,_,1,_,
	  1,_,1,1,_,_,_,_,_,  1,_,1,_,1,_,_,_,_,  1,_,1,_,_,1,_,_,_,
	  1,_,1,_,_,_,1,_,_,  1,_,1,_,_,_,_,1,_,  1,_,_,1,1,_,_,_,_,
	  1,_,_,1,_,1,_,_,_,  1,_,_,1,_,_,1,_,_,  1,_,_,1,_,_,_,1,_,
	  1,_,_,_,1,1,_,_,_,  1,_,_,_,1,_,1,_,_,  1,_,_,_,1,_,_,1,_,
	  1,_,_,_,_,1,1,_,_,  1,_,_,_,_,1,_,1,_,  1,_,_,_,_,_,1,1,_,
	  _,1,1,1,_,_,_,_,_,  _,1,1,_,1,_,_,_,_,  _,1,1,_,_,1,_,_,_,
	  _,1,1,_,_,_,1,_,_,  _,1,1,_,_,_,_,1,_,  _,1,_,1,1,_,_,_,_,
	  _,1,_,1,_,1,_,_,_,  _,1,_,1,_,_,1,_,_,  _,1,_,1,_,_,_,1,_,
	  _,1,_,_,1,1,_,_,_,  _,1,_,_,1,_,1,_,_,  _,1,_,_,1,_,_,1,_,
	  _,1,_,_,_,1,1,_,_,  _,1,_,_,_,1,_,1,_,  _,1,_,_,_,_,1,1,_,
	  _,_,1,1,1,_,_,_,_,  _,_,1,1,_,1,_,_,_,  _,_,1,1,_,_,1,_,_,
	  _,_,1,1,_,_,_,1,_,  _,_,1,_,1,1,_,_,_,  _,_,1,_,1,_,1,_,_,
	  _,_,1,_,1,_,_,1,_,  _,_,1,_,_,1,1,_,_,  _,_,1,_,_,1,_,1,_,
	  _,_,1,_,_,_,1,1,_,  _,_,_,1,1,1,_,_,_,  _,_,_,1,1,_,1,_,_,
	  _,_,_,1,1,_,_,1,_,  _,_,_,1,_,1,1,_,_,  _,_,_,1,_,1,_,1,_,
	  _,_,_,1,_,_,1,1,_,  _,_,_,_,1,1,1,_,_,  _,_,_,_,1,1,_,1,_,
	  _,_,_,_,1,_,1,1,_,  _,_,_,_,_,1,1,1,_,
/* 3+ */  1,1,1,_,_,_,_,_,x,  1,1,_,1,_,_,_,_,x,  1,1,_,_,1,_,_,_,x,
	  1,1,_,_,_,1,_,_,x,  1,1,_,_,_,_,1,_,x,  1,1,_,_,_,_,_,1,x,
	  1,_,1,1,_,_,_,_,x,  1,_,1,_,1,_,_,_,x,  1,_,1,_,_,1,_,_,x,
	  1,_,1,_,_,_,1,_,x,  1,_,1,_,_,_,_,1,x,  1,_,_,1,1,_,_,_,x,
	  1,_,_,1,_,1,_,_,x,  1,_,_,1,_,_,1,_,x,  1,_,_,1,_,_,_,1,x,
	  1,_,_,_,1,1,_,_,x,  1,_,_,_,1,_,1,_,x,  1,_,_,_,1,_,_,1,x,
	  1,_,_,_,_,1,1,_,x,  1,_,_,_,_,1,_,1,x,  1,_,_,_,_,_,1,1,x,
	  _,1,1,1,_,_,_,_,x,  _,1,1,_,1,_,_,_,x,  _,1,1,_,_,1,_,_,x,
	  _,1,1,_,_,_,1,_,x,  _,1,1,_,_,_,_,1,x,  _,1,_,1,1,_,_,_,x,
	  _,1,_,1,_,1,_,_,x,  _,1,_,1,_,_,1,_,x,  _,1,_,1,_,_,_,1,x,
	  _,1,_,_,1,1,_,_,x,  _,1,_,_,1,_,1,_,x,  _,1,_,_,1,_,_,1,x,
	  _,1,_,_,_,1,1,_,x,  _,1,_,_,_,1,_,1,x,  _,1,_,_,_,_,1,1,x,
	  _,_,1,1,1,_,_,_,x,  _,_,1,1,_,1,_,_,x,  _,_,1,1,_,_,1,_,x,
	  _,_,1,1,_,_,_,1,x,  _,_,1,_,1,1,_,_,x,  _,_,1,_,1,_,1,_,x,
	  _,_,1,_,1,_,_,1,x,  _,_,1,_,_,1,1,_,x,  _,_,1,_,_,1,_,1,x,
	  _,_,1,_,_,_,1,1,x,  _,_,_,1,1,1,_,_,x,  _,_,_,1,1,_,1,_,x,
	  _,_,_,1,1,_,_,1,x,  _,_,_,1,_,1,1,_,x,  _,_,_,1,_,1,_,1,x,
	  _,_,_,1,_,_,1,1,x,  _,_,_,_,1,1,1,_,x,  _,_,_,_,1,1,_,1,x,
	  _,_,_,_,1,_,1,1,x,  _,_,_,_,_,1,1,1,x,
/* 4- */  1,1,1,1,_,_,_,_,_,  1,1,1,_,1,_,_,_,_,  1,1,1,_,_,1,_,_,_,
	  1,1,1,_,_,_,1,_,_,  1,1,1,_,_,_,_,1,_,  1,1,_,1,1,_,_,_,_,
	  1,1,_,1,_,1,_,_,_,  1,1,_,1,_,_,1,_,_,  1,1,_,1,_,_,_,1,_,
	  1,1,_,_,1,1,_,_,_,  1,1,_,_,1,_,1,_,_,  1,1,_,_,1,_,_,1,_,
	  1,1,_,_,_,1,1,_,_,  1,1,_,_,_,1,_,1,_,  1,1,_,_,_,_,1,1,_,
	  1,_,1,1,1,_,_,_,_,  1,_,1,1,_,1,_,_,_,  1,_,1,1,_,_,1,_,_,
	  1,_,1,1,_,_,_,1,_,  1,_,1,_,1,1,_,_,_,  1,_,1,_,1,_,1,_,_,
	  1,_,1,_,1,_,_,1,_,  1,_,1,_,_,1,1,_,_,  1,_,1,_,_,1,_,1,_,
	  1,_,1,_,_,_,1,1,_,  1,_,_,1,1,1,_,_,_,  1,_,_,1,1,_,1,_,_,
	  1,_,_,1,1,_,_,1,_,  1,_,_,1,_,1,1,_,_,  1,_,_,1,_,1,_,1,_,
	  1,_,_,1,_,_,1,1,_,  1,_,_,_,1,1,1,_,_,  1,_,_,_,1,1,_,1,_,
	  1,_,_,_,1,_,1,1,_,  1,_,_,_,_,1,1,1,_,  _,1,1,1,1,_,_,_,_,
	  _,1,1,1,_,1,_,_,_,  _,1,1,1,_,_,1,_,_,  _,1,1,1,_,_,_,1,_,
	  _,1,1,_,1,1,_,_,_,  _,1,1,_,1,_,1,_,_,  _,1,1,_,1,_,_,1,_,
	  _,1,1,_,_,1,1,_,_,  _,1,1,_,_,1,_,1,_,  _,1,1,_,_,_,1,1,_,
	  _,1,_,1,1,1,_,_,_,  _,1,_,1,1,_,1,_,_,  _,1,_,1,1,_,_,1,_,
	  _,1,_,1,_,1,1,_,_,  _,1,_,1,_,1,_,1,_,  _,1,_,1,_,_,1,1,_,
	  _,1,_,_,1,1,1,_,_,  _,1,_,_,1,1,_,1,_,  _,1,_,_,1,_,1,1,_,
	  _,1,_,_,_,1,1,1,_,  _,_,1,1,1,1,_,_,_,  _,_,1,1,1,_,1,_,_,
	  _,_,1,1,1,_,_,1,_,  _,_,1,1,_,1,1,_,_,  _,_,1,1,_,1,_,1,_,
	  _,_,1,1,_,_,1,1,_,  _,_,1,_,1,1,1,_,_,  _,_,1,_,1,1,_,1,_,
	  _,_,1,_,1,_,1,1,_,  _,_,1,_,_,1,1,1,_,  _,_,_,1,1,1,1,_,_,
	  _,_,_,1,1,1,_,1,_,  _,_,_,1,1,_,1,1,_,  _,_,_,1,_,1,1,1,_,
	  _,_,_,_,1,1,1,1,_,
/* 4+ */  1,1,1,1,_,_,_,_,x,  1,1,1,_,1,_,_,_,x,  1,1,1,_,_,1,_,_,x,
	  1,1,1,_,_,_,1,_,x,  1,1,1,_,_,_,_,1,x,  1,1,_,1,1,_,_,_,x,
	  1,1,_,1,_,1,_,_,x,  1,1,_,1,_,_,1,_,x,  1,1,_,1,_,_,_,1,x,
	  1,1,_,_,1,1,_,_,x,  1,1,_,_,1,_,1,_,x,  1,1,_,_,1,_,_,1,x,
	  1,1,_,_,_,1,1,_,x,  1,1,_,_,_,1,_,1,x,  1,1,_,_,_,_,1,1,x,
	  1,_,1,1,1,_,_,_,x,  1,_,1,1,_,1,_,_,x,  1,_,1,1,_,_,1,_,x,
	  1,_,1,1,_,_,_,1,x,  1,_,1,_,1,1,_,_,x,  1,_,1,_,1,_,1,_,x,
	  1,_,1,_,1,_,_,1,x,  1,_,1,_,_,1,1,_,x,  1,_,1,_,_,1,_,1,x,
	  1,_,1,_,_,_,1,1,x,  1,_,_,1,1,1,_,_,x,  1,_,_,1,1,_,1,_,x,
	  1,_,_,1,1,_,_,1,x,  1,_,_,1,_,1,1,_,x,  1,_,_,1,_,1,_,1,x,
	  1,_,_,1,_,_,1,1,x,  1,_,_,_,1,1,1,_,x,  1,_,_,_,1,1,_,1,x,
	  1,_,_,_,1,_,1,1,x,  1,_,_,_,_,1,1,1,x,  _,1,1,1,1,_,_,_,x,
	  _,1,1,1,_,1,_,_,x,  _,1,1,1,_,_,1,_,x,  _,1,1,1,_,_,_,1,x,
	  _,1,1,_,1,1,_,_,x,  _,1,1,_,1,_,1,_,x,  _,1,1,_,1,_,_,1,x,
	  _,1,1,_,_,1,1,_,x,  _,1,1,_,_,1,_,1,x,  _,1,1,_,_,_,1,1,x,
	  _,1,_,1,1,1,_,_,x,  _,1,_,1,1,_,1,_,x,  _,1,_,1,1,_,_,1,x,
	  _,1,_,1,_,1,1,_,x,  _,1,_,1,_,1,_,1,x,  _,1,_,1,_,_,1,1,x,
	  _,1,_,_,1,1,1,_,x,  _,1,_,_,1,1,_,1,x,  _,1,_,_,1,_,1,1,x,
	  _,1,_,_,_,1,1,1,x,  _,_,1,1,1,1,_,_,x,  _,_,1,1,1,_,1,_,x,
	  _,_,1,1,1,_,_,1,x,  _,_,1,1,_,1,1,_,x,  _,_,1,1,_,1,_,1,x,
	  _,_,1,1,_,_,1,1,x,  _,_,1,_,1,1,1,_,x,  _,_,1,_,1,1,_,1,x,
	  _,_,1,_,1,_,1,1,x,  _,_,1,_,_,1,1,1,x,  _,_,_,1,1,1,1,_,x,
	  _,_,_,1,1,1,_,1,x,  _,_,_,1,1,_,1,1,x,  _,_,_,1,_,1,1,1,x,
	  _,_,_,_,1,1,1,1,x,
/* 5- */  1,1,1,1,1,_,_,_,_,  1,1,1,1,_,1,_,_,_,  1,1,1,1,_,_,1,_,_,
	  1,1,1,1,_,_,_,1,_,  1,1,1,_,1,1,_,_,_,  1,1,1,_,1,_,1,_,_,
	  1,1,1,_,1,_,_,1,_,  1,1,1,_,_,1,1,_,_,  1,1,1,_,_,1,_,1,_,
	  1,1,1,_,_,_,1,1,_,  1,1,_,1,1,1,_,_,_,  1,1,_,1,1,_,1,_,_,
	  1,1,_,1,1,_,_,1,_,  1,1,_,1,_,1,1,_,_,  1,1,_,1,_,1,_,1,_,
	  1,1,_,1,_,_,1,1,_,  1,1,_,_,1,1,1,_,_,  1,1,_,_,1,1,_,1,_,
	  1,1,_,_,1,_,1,1,_,  1,1,_,_,_,1,1,1,_,  1,_,1,1,1,1,_,_,_,
	  1,_,1,1,1,_,1,_,_,  1,_,1,1,1,_,_,1,_,  1,_,1,1,_,1,1,_,_,
	  1,_,1,1,_,1,_,1,_,  1,_,1,1,_,_,1,1,_,  1,_,1,_,1,1,1,_,_,
	  1,_,1,_,1,1,_,1,_,  1,_,1,_,1,_,1,1,_,  1,_,1,_,_,1,1,1,_,
	  1,_,_,1,1,1,1,_,_,  1,_,_,1,1,1,_,1,_,  1,_,_,1,1,_,1,1,_,
	  1,_,_,1,_,1,1,1,_,  1,_,_,_,1,1,1,1,_,  _,1,1,1,1,1,_,_,_,
	  _,1,1,1,1,_,1,_,_,  _,1,1,1,1,_,_,1,_,  _,1,1,1,_,1,1,_,_,
	  _,1,1,1,_,1,_,1,_,  _,1,1,1,_,_,1,1,_,  _,1,1,_,1,1,1,_,_,
	  _,1,1,_,1,1,_,1,_,  _,1,1,_,1,_,1,1,_,  _,1,1,_,_,1,1,1,_,
	  _,1,_,1,1,1,1,_,_,  _,1,_,1,1,1,_,1,_,  _,1,_,1,1,_,1,1,_,
	  _,1,_,1,_,1,1,1,_,  _,1,_,_,1,1,1,1,_,  _,_,1,1,1,1,1,_,_,
	  _,_,1,1,1,1,_,1,_,  _,_,1,1,1,_,1,1,_,  _,_,1,1,_,1,1,1,_,
	  _,_,1,_,1,1,1,1,_,  _,_,_,1,1,1,1,1,_,
/* 5+ */  1,1,1,1,1,_,_,_,x,  1,1,1,1,_,1,_,_,x,  1,1,1,1,_,_,1,_,x,
	  1,1,1,1,_,_,_,1,x,  1,1,1,_,1,1,_,_,x,  1,1,1,_,1,_,1,_,x,
	  1,1,1,_,1,_,_,1,x,  1,1,1,_,_,1,1,_,x,  1,1,1,_,_,1,_,1,x,
	  1,1,1,_,_,_,1,1,x,  1,1,_,1,1,1,_,_,x,  1,1,_,1,1,_,1,_,x,
	  1,1,_,1,1,_,_,1,x,  1,1,_,1,_,1,1,_,x,  1,1,_,1,_,1,_,1,x,
	  1,1,_,1,_,_,1,1,x,  1,1,_,_,1,1,1,_,x,  1,1,_,_,1,1,_,1,x,
	  1,1,_,_,1,_,1,1,x,  1,1,_,_,_,1,1,1,x,  1,_,1,1,1,1,_,_,x,
	  1,_,1,1,1,_,1,_,x,  1,_,1,1,1,_,_,1,x,  1,_,1,1,_,1,1,_,x,
	  1,_,1,1,_,1,_,1,x,  1,_,1,1,_,_,1,1,x,  1,_,1,_,1,1,1,_,x,
	  1,_,1,_,1,1,_,1,x,  1,_,1,_,1,_,1,1,x,  1,_,1,_,_,1,1,1,x,
	  1,_,_,1,1,1,1,_,x,  1,_,_,1,1,1,_,1,x,  1,_,_,1,1,_,1,1,x,
	  1,_,_,1,_,1,1,1,x,  1,_,_,_,1,1,1,1,x,  _,1,1,1,1,1,_,_,x,
	  _,1,1,1,1,_,1,_,x,  _,1,1,1,1,_,_,1,x,  _,1,1,1,_,1,1,_,x,
	  _,1,1,1,_,1,_,1,x,  _,1,1,1,_,_,1,1,x,  _,1,1,_,1,1,1,_,x,
	  _,1,1,_,1,1,_,1,x,  _,1,1,_,1,_,1,1,x,  _,1,1,_,_,1,1,1,x,
	  _,1,_,1,1,1,1,_,x,  _,1,_,1,1,1,_,1,x,  _,1,_,1,1,_,1,1,x,
	  _,1,_,1,_,1,1,1,x,  _,1,_,_,1,1,1,1,x,  _,_,1,1,1,1,1,_,x,
	  _,_,1,1,1,1,_,1,x,  _,_,1,1,1,_,1,1,x,  _,_,1,1,_,1,1,1,x,
	  _,_,1,_,1,1,1,1,x,  _,_,_,1,1,1,1,1,x,
/* 6- */  1,1,1,1,1,1,_,_,_,  1,1,1,1,1,_,1,_,_,  1,1,1,1,1,_,_,1,_,
	  1,1,1,1,_,1,1,_,_,  1,1,1,1,_,1,_,1,_,  1,1,1,1,_,_,1,1,_,
	  1,1,1,_,1,1,1,_,_,  1,1,1,_,1,1,_,1,_,  1,1,1,_,1,_,1,1,_,
	  1,1,1,_,_,1,1,1,_,  1,1,_,1,1,1,1,_,_,  1,1,_,1,1,1,_,1,_,
	  1,1,_,1,1,_,1,1,_,  1,1,_,1,_,1,1,1,_,  1,1,_,_,1,1,1,1,_,
	  1,_,1,1,1,1,1,_,_,  1,_,1,1,1,1,_,1,_,  1,_,1,1,1,_,1,1,_,
	  1,_,1,1,_,1,1,1,_,  1,_,1,_,1,1,1,1,_,  1,_,_,1,1,1,1,1,_,
	  _,1,1,1,1,1,1,_,_,  _,1,1,1,1,1,_,1,_,  _,1,1,1,1,_,1,1,_,
	  _,1,1,1,_,1,1,1,_,  _,1,1,_,1,1,1,1,_,  _,1,_,1,1,1,1,1,_,
	  _,_,1,1,1,1,1,1,_,
/* 6+ */  1,1,1,1,1,1,_,_,x,  1,1,1,1,1,_,1,_,x,  1,1,1,1,1,_,_,1,x,
	  1,1,1,1,_,1,1,_,x,  1,1,1,1,_,1,_,1,x,  1,1,1,1,_,_,1,1,x,
	  1,1,1,_,1,1,1,_,x,  1,1,1,_,1,1,_,1,x,  1,1,1,_,1,_,1,1,x,
	  1,1,1,_,_,1,1,1,x,  1,1,_,1,1,1,1,_,x,  1,1,_,1,1,1,_,1,x,
	  1,1,_,1,1,_,1,1,x,  1,1,_,1,_,1,1,1,x,  1,1,_,_,1,1,1,1,x,
	  1,_,1,1,1,1,1,_,x,  1,_,1,1,1,1,_,1,x,  1,_,1,1,1,_,1,1,x,
	  1,_,1,1,_,1,1,1,x,  1,_,1,_,1,1,1,1,x,  1,_,_,1,1,1,1,1,x,
	  _,1,1,1,1,1,1,_,x,  _,1,1,1,1,1,_,1,x,  _,1,1,1,1,_,1,1,x,
	  _,1,1,1,_,1,1,1,x,  _,1,1,_,1,1,1,1,x,  _,1,_,1,1,1,1,1,x,
	  _,_,1,1,1,1,1,1,x,
/* 7- */  1,1,1,1,1,1,1,_,_,  1,1,1,1,1,1,_,1,_,  1,1,1,1,1,_,1,1,_,
	  1,1,1,1,_,1,1,1,_,  1,1,1,_,1,1,1,1,_,  1,1,_,1,1,1,1,1,_,
	  1,_,1,1,1,1,1,1,_,  _,1,1,1,1,1,1,1,_,
/* 7+ */  1,1,1,1,1,1,1,_,x,  1,1,1,1,1,1,_,1,x,  1,1,1,1,1,_,1,1,x,
	  1,1,1,1,_,1,1,1,x,  1,1,1,_,1,1,1,1,x,  1,1,_,1,1,1,1,1,x,
	  1,_,1,1,1,1,1,1,x,  _,1,1,1,1,1,1,1,x,
/* 8- */  1,1,1,1,1,1,1,1,_,
/* 8+ */  1,1,1,1,1,1,1,1,x,
};
/* end offset = 67578 */

#undef _
#undef x



#define ____	(-1)

/* relative group start indices in allRows[] */
const allRowsIT gpS[(elemT)10][(elemT)10*2-1] = {
/*        0-   0+   1-   1+   2-   2+   3-   3+   4-   4+   5-   5+   6-   6+   7-   7+   8-   8+   9- */
/*0x0*/{   0,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,},
/*1x1*/{   0,   1,   2,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,____,},
/*2x2*/{   0,   2,   4,   6,   8,____,____,____,____,____,____,____,____,____,____,____,____,____,____,},
/*3x3*/{   0,   3,   6,  12,  18,  21,  24,____,____,____,____,____,____,____,____,____,____,____,____,},
/*4x4*/{   0,   4,   8,  20,  32,  44,  56,  60,  64,____,____,____,____,____,____,____,____,____,____,},
/*5x5*/{   0,   5,  10,  30,  50,  80, 110, 130, 150, 155, 160,____,____,____,____,____,____,____,____,},
/*6x6*/{   0,   6,  12,  42,  72, 132, 192, 252, 312, 342, 372, 378, 384,____,____,____,____,____,____,},
/*7x7*/{   0,   7,  14,  56,  98, 203, 308, 448, 588, 693, 798, 840, 882, 889, 896,____,____,____,____,},
/*8x8*/{   0,   8,  16,  72, 128, 296, 464, 744,1024,1304,1584,1752,1920,1976,2032,2040,2048,____,____,},
/*9x9*/{   0,   9,  18,  90, 162, 414, 666,1170,1674,2304,2934,3438,3942,4194,4446,4518,4590,4599,4608,},
};

#undef ____



/* absolute start indices in allRows[] by cardinality */
const allRowsIT rwS[(elemT)10+1] = {
/* 0*/     0,
/* 1*/     0,
/* 2*/     2,
/* 3*/    18,
/* 4*/    90,
/* 5*/   346,
/* 6*/  1146,
/* 7*/  3450,
/* 8*/  9722,
/* 9*/ 26106,
/*10*/ 67578,
};



// TODO see findRelsPrune*.txt
#if 0
const bool gpTN[nfMax][card][(elemT)10*2-1][(elemT)10] = {
/*0-rf*/
/*0-sy*/ 
...
};
#endif



==> anc/relEnumTables.intf <==
#ifndef relEnumTables_intf
#define relEnumTables_intf


extern const bool allRows[];
extern const allRowsIT gpS[(elemT)10][(elemT)10*2-1];
extern const allRowsIT rwS[(elemT)10+1];

#endif


==> anc/relation.c <==

#include "nonprominentProperties.h"
#include "relation.intf"



/* ***************************************************************** */
/* ***** binary relations ***************************************@@* */
/* ***************************************************************** */



/* Print the given relation matrix in human-readable form on stdout */
inline void printRel(
    __const2__ bool R[card][card])
{
    elemT x;
    elemT y;

    printf("x\\y 0");
    for (y=1; y<card; ++y)
	printf(" %2d",y%100);
    printf("\n");
    printf("\n");
    for (x=0; x<card; ++x) {
	printf("%2d",x%100);
	for (y=0; y<card; ++y) {
	    //printf(" %d",R[x][y]);
	    printf("  %c",".X"[R[x][y]]);
	}
	printf("\n");
    }
    printf("\n");
}



/* succeed if R and S are the same binary relation */
inline bool equalRel(
    bool __const2__ R[card][card],
    bool __const2__ S[card][card])
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    if (R[x][y] != S[x][y])
		return false;
    return true;
}



static inline void skipLayout(
    char *c)
{
    while (*c == ' ' || *c == '\t')
	*c =getchar();
}



/* read a relation matrix from stdin into R[][] */
inline void readRel(
    bool R[card][card])
{
    elemT x;
    elemT y;
    char c;

    c = ' ';
    for (x=0; x<card; ++x) {
	for (y=0; y<card; ++y) {
	    skipLayout(&c);
	    switch (c) {
	    case '-':
	    case '.':
	    case '0':
	    case 'O':
	    case '_':
	    case 'o':
		R[x][y] = false;
		break;
	    case '*':
	    case '+':
	    case '1':
	    case 'I':
	    case 'X':
	    case 'i':
	    case 'x':
		R[x][y] = true;
		break;
	    default:
		printf("unexpected char 0x%02x in relation table\n",c);
		exit(1);
	    }
	    c = getchar();
	}
	skipLayout(&c);
	if (c != '\n') {
	    printf("found 0x%02x at end of line in relation table\n",c);
	    exit(1);
	}
	c = getchar();
    }
}



/* fill R[][] with a random relation matrix */
inline void randomRel(
    bool R[card][card])
{
    elemT x;
    elemT y;

    for (x=0; x<card; ++x)
	for (y=0; y<card; ++y)
	    R[x][y] = (bool)(random() % 2);
}



==> anc/relation.intf <==
#ifndef relation_intf
#define relation_intf


extern __inline_intf__ void printRel(__const2__ bool[card][card]);
extern __inline_intf__ void randomRel(bool[card][card]);
extern __inline_intf__ void readRel(bool[card][card]);
extern __inline_intf__ bool equalRel(__const2__ bool[card][card],__const2__ bool[card][card]);



#endif


==> anc/resolveImplCode.sh <==
#!/bin/bash

LIST=./resolveImplCodeLong.txt

for  c in "$@"
do
     l=`expr substr $c 1 2`
     m=`expr substr $c 2 2`
     r=`expr substr $c 3 2`
     echo -n "$c	#"
     echo -n " "`fgrep "$l"__ $LIST | proj 0`
     echo -n " "`fgrep _"$m"_ $LIST | proj 0`
     echo    " "`fgrep __"$r" $LIST | proj 0`


done



==> anc/resolveImplCodeLong.txt <==
0-rf	00__ 0a__ 0b__ 0c__ 0d__ 0e__ 0f__ 0g__ 0h__	_00_ _0a_ _0b_ _i0_ _ia_ _ib_ _r0_ _ra_ _rb_	__00 __c0 __f0 __i0 __l0 __o0 __r0 __u0 __x0
0-sy	0i__ 0j__ 0k__ 0l__ 0m__ 0n__ 0o__ 0p__ 0q__	_0c_ _0d_ _0e_ _ic_ _id_ _ie_ _rc_ _rd_ _re_	__0a __ca __fa __ia __la __oa __ra __ua __xa
3-sy	0r__ 0s__ 0t__ 0u__ 0v__ 0w__ 0x__ 0y__ 0z__	_0f_ _0g_ _0h_ _if_ _ig_ _ih_ _rf_ _rg_ _rh_	__0b __cb __fb __ib __lb __ob __rb __ub __xb
2-de	a0__ aa__ ab__ ac__ ad__ ae__ af__ ag__ ah__	_0i_ _0j_ _0k_ _ii_ _ij_ _ik_ _ri_ _rj_ _rk_	__0c __cc __fc __ic __lc __oc __rc __uc __xc
9-an	ai__ aj__ ak__ al__ am__ an__ ao__ ap__ aq__	_0l_ _0m_ _0n_ _il_ _im_ _in_ _rl_ _rm_ _rn_	__0d __cd __fd __id __ld __od __rd __ud __xd
1-tr	ar__ as__ at__ au__ av__ aw__ ax__ ay__ az__	_0o_ _0p_ _0q_ _io_ _ip_ _iq_ _ro_ _rp_ _rq_	__0e __ce __fe __ie __le __oe __re __ue __xe
7-tr	b0__ ba__ bb__ bc__ bd__ be__ bf__ bg__ bh__	_0r_ _0s_ _0t_ _ir_ _is_ _it_ _rr_ _rs_ _rt_	__0f __cf __ff __if __lf __of __rf __uf __xf
8-tr	bi__ bj__ bk__ bl__ bm__ bn__ bo__ bp__ bq__	_0u_ _0v_ _0w_ _iu_ _iv_ _iw_ _ru_ _rv_ _rw_	__0g __cg __fg __ig __lg __og __rg __ug __xg
9-tr	br__ bs__ bt__ bu__ bv__ bw__ bx__ by__ bz__	_0x_ _0y_ _0z_ _ix_ _iy_ _iz_ _rx_ _ry_ _rz_	__0h __ch __fh __ih __lh __oh __rh __uh __xh
E-tr	c0__ ca__ cb__ cc__ cd__ ce__ cf__ cg__ ch__	_a0_ _aa_ _ab_ _j0_ _ja_ _jb_ _s0_ _sa_ _sb_	__0i __ci __fi __ii __li __oi __ri __ui __xi
3-as	ci__ cj__ ck__ cl__ cm__ cn__ co__ cp__ cq__	_ac_ _ad_ _ae_ _jc_ _jd_ _je_ _sc_ _sd_ _se_	__0j __cj __fj __ij __lj __oj __rj __uj __xj
C-as	cr__ cs__ ct__ cu__ cv__ cw__ cx__ cy__ cz__	_af_ _ag_ _ah_ _jf_ _jg_ _jh_ _sf_ _sg_ _sh_	__0k __ck __fk __ik __lk __ok __rk __uk __xk
3-an	d0__ da__ db__ dc__ dd__ de__ df__ dg__ dh__	_ai_ _aj_ _ak_ _ji_ _jj_ _jk_ _si_ _sj_ _sk_	__0l __cl __fl __il __ll __ol __rl __ul __xl
C-an	di__ dj__ dk__ dl__ dm__ dn__ do__ dp__ dq__	_al_ _am_ _an_ _jl_ _jm_ _jn_ _sl_ _sm_ _sn_	__0m __cm __fm __im __lm __om __rm __um __xm
3-rf	dr__ ds__ dt__ du__ dv__ dw__ dx__ dy__ dz__	_ao_ _ap_ _aq_ _jo_ _jp_ _jq_ _so_ _sp_ _sq_	__0n __cn __fn __in __ln __on __rn __un __xn
C-rf	e0__ ea__ eb__ ec__ ed__ ee__ ef__ eg__ eh__	_ar_ _as_ _at_ _jr_ _js_ _jt_ _sr_ _ss_ _st_	__0o __co __fo __io __lo __oo __ro __uo __xo
1-s1	ei__ ej__ ek__ el__ em__ en__ eo__ ep__ eq__	_au_ _av_ _aw_ _ju_ _jv_ _jw_ _su_ _sv_ _sw_	__0p __cp __fp __ip __lp __op __rp __up __xp
2-s1	er__ es__ et__ eu__ ev__ ew__ ex__ ey__ ez__	_ax_ _ay_ _az_ _jx_ _jy_ _jz_ _sx_ _sy_ _sz_	__0q __cq __fq __iq __lq __oq __rq __uq __xq
3-s1	f0__ fa__ fb__ fc__ fd__ fe__ ff__ fg__ fh__	_b0_ _ba_ _bb_ _k0_ _ka_ _kb_ _t0_ _ta_ _tb_	__0r __cr __fr __ir __lr __or __rr __ur __xr
7-s1	fi__ fj__ fk__ fl__ fm__ fn__ fo__ fp__ fq__	_bc_ _bd_ _be_ _kc_ _kd_ _ke_ _tc_ _td_ _te_	__0s __cs __fs __is __ls __os __rs __us __xs
C-s1	fr__ fs__ ft__ fu__ fv__ fw__ fx__ fy__ fz__	_bf_ _bg_ _bh_ _kf_ _kg_ _kh_ _tf_ _tg_ _th_	__0t __ct __ft __it __lt __ot __rt __ut __xt
2-s2	g0__ ga__ gb__ gc__ gd__ ge__ gf__ gg__ gh__	_bi_ _bj_ _bk_ _ki_ _kj_ _kk_ _ti_ _tj_ _tk_	__0u __cu __fu __iu __lu __ou __ru __uu __xu
3-s2	gi__ gj__ gk__ gl__ gm__ gn__ go__ gp__ gq__	_bl_ _bm_ _bn_ _kl_ _km_ _kn_ _tl_ _tm_ _tn_	__0v __cv __fv __iv __lv __ov __rv __uv __xv
C-s2	gr__ gs__ gt__ gu__ gv__ gw__ gx__ gy__ gz__	_bo_ _bp_ _bq_ _ko_ _kp_ _kq_ _to_ _tp_ _tq_	__0w __cw __fw __iw __lw __ow __rw __uw __xw
2-at	h0__ ha__ hb__ hc__ hd__ he__ hf__ hg__ hh__	_br_ _bs_ _bt_ _kr_ _ks_ _kt_ _tr_ _ts_ _tt_	__0x __cx __fx __ix __lx __ox __rx __ux __xx
3-at	hi__ hj__ hk__ hl__ hm__ hn__ ho__ hp__ hq__	_bu_ _bv_ _bw_ _ku_ _kv_ _kw_ _tu_ _tv_ _tw_	__0y __cy __fy __iy __ly __oy __ry __uy __xy
C-at	hr__ hs__ ht__ hu__ hv__ hw__ hx__ hy__ hz__	_bx_ _by_ _bz_ _kx_ _ky_ _kz_ _tx_ _ty_ _tz_	__0z __cz __fz __iz __lz __oz __rz __uz __xz
2-tr	i0__ ia__ ib__ ic__ id__ ie__ if__ ig__ ih__	_c0_ _ca_ _cb_ _l0_ _la_ _lb_ _u0_ _ua_ _ub_	__a0 __d0 __g0 __j0 __m0 __p0 __s0 __v0 __y0
3-tr	ii__ ij__ ik__ il__ im__ in__ io__ ip__ iq__	_cc_ _cd_ _ce_ _lc_ _ld_ _le_ _uc_ _ud_ _ue_	__aa __da __ga __ja __ma __pa __sa __va __ya
C-tr	ir__ is__ it__ iu__ iv__ iw__ ix__ iy__ iz__	_cf_ _cg_ _ch_ _lf_ _lg_ _lh_ _uf_ _ug_ _uh_	__ab __db __gb __jb __mb __pb __sb __vb __yb
D-tr	j0__ ja__ jb__ jc__ jd__ je__ jf__ jg__ jh__	_ci_ _cj_ _ck_ _li_ _lj_ _lk_ _ui_ _uj_ _uk_	__ac __dc __gc __jc __mc __pc __sc __vc __yc
3-de	ji__ jj__ jk__ jl__ jm__ jn__ jo__ jp__ jq__	_cl_ _cm_ _cn_ _ll_ _lm_ _ln_ _ul_ _um_ _un_	__ad __dd __gd __jd __md __pd __sd __vd __yd
C-de	jr__ js__ jt__ ju__ jv__ jw__ jx__ jy__ jz__	_co_ _cp_ _cq_ _lo_ _lp_ _lq_ _uo_ _up_ _uq_	__ae __de __ge __je __me __pe __se __ve __ye
7-as	k0__ ka__ kb__ kc__ kd__ ke__ kf__ kg__ kh__	_cr_ _cs_ _ct_ _lr_ _ls_ _lt_ _ur_ _us_ _ut_	__af __df __gf __jf __mf __pf __sf __vf __yf
E-as	ki__ kj__ kk__ kl__ km__ kn__ ko__ kp__ kq__	_cu_ _cv_ _cw_ _lu_ _lv_ _lw_ _uu_ _uv_ _uw_	__ag __dg __gg __jg __mg __pg __sg __vg __yg
7-an	kr__ ks__ kt__ ku__ kv__ kw__ kx__ ky__ kz__	_cx_ _cy_ _cz_ _lx_ _ly_ _lz_ _ux_ _uy_ _uz_	__ah __dh __gh __jh __mh __ph __sh __vh __yh
E-an	l0__ la__ lb__ lc__ ld__ le__ lf__ lg__ lh__	_d0_ _da_ _db_ _m0_ _ma_ _mb_ _v0_ _va_ _vb_	__ai __di __gi __ji __mi __pi __si __vi __yi
1-at	li__ lj__ lk__ ll__ lm__ ln__ lo__ lp__ lq__	_dc_ _dd_ _de_ _mc_ _md_ _me_ _vc_ _vd_ _ve_	__aj __dj __gj __jj __mj __pj __sj __vj __yj
6-at	lr__ ls__ lt__ lu__ lv__ lw__ lx__ ly__ lz__	_df_ _dg_ _dh_ _mf_ _mg_ _mh_ _vf_ _vg_ _vh_	__ak __dk __gk __jk __mk __pk __sk __vk __yk
7-at	m0__ ma__ mb__ mc__ md__ me__ mf__ mg__ mh__	_di_ _dj_ _dk_ _mi_ _mj_ _mk_ _vi_ _vj_ _vk_	__al __dl __gl __jl __ml __pl __sl __vl __yl
8-at	mi__ mj__ mk__ ml__ mm__ mn__ mo__ mp__ mq__	_dl_ _dm_ _dn_ _ml_ _mm_ _mn_ _vl_ _vm_ _vn_	__am __dm __gm __jm __mm __pm __sm __vm __ym
E-at	mr__ ms__ mt__ mu__ mv__ mw__ mx__ my__ mz__	_do_ _dp_ _dq_ _mo_ _mp_ _mq_ _vo_ _vp_ _vq_	__an __dn __gn __jn __mn __pn __sn __vn __yn
1-de	n0__ na__ nb__ nc__ nd__ ne__ nf__ ng__ nh__	_dr_ _ds_ _dt_ _mr_ _ms_ _mt_ _vr_ _vs_ _vt_	__ao __do __go __jo __mo __po __so __vo __yo
6-de	ni__ nj__ nk__ nl__ nm__ nn__ no__ np__ nq__	_du_ _dv_ _dw_ _mu_ _mv_ _mw_ _vu_ _vv_ _vw_	__ap __dp __gp __jp __mp __pp __sp __vp __yp
7-de	nr__ ns__ nt__ nu__ nv__ nw__ nx__ ny__ nz__	_dx_ _dy_ _dz_ _mx_ _my_ _mz_ _vx_ _vy_ _vz_	__aq __dq __gq __jq __mq __pq __sq __vq __yq
8-de	o0__ oa__ ob__ oc__ od__ oe__ of__ og__ oh__	_e0_ _ea_ _eb_ _n0_ _na_ _nb_ _w0_ _wa_ _wb_	__ar __dr __gr __jr __mr __pr __sr __vr __yr
E-de	oi__ oj__ ok__ ol__ om__ on__ oo__ op__ oq__	_ec_ _ed_ _ee_ _nc_ _nd_ _ne_ _wc_ _wd_ _we_	__as __ds __gs __js __ms __ps __ss __vs __ys
3-le	or__ os__ ot__ ou__ ov__ ow__ ox__ oy__ oz__	_ef_ _eg_ _eh_ _nf_ _ng_ _nh_ _wf_ _wg_ _wh_	__at __dt __gt __jt __mt __pt __st __vt __yt
5-le	p0__ pa__ pb__ pc__ pd__ pe__ pf__ pg__ ph__	_ei_ _ej_ _ek_ _ni_ _nj_ _nk_ _wi_ _wj_ _wk_	__au __du __gu __ju __mu __pu __su __vu __yu
A-le	pi__ pj__ pk__ pl__ pm__ pn__ po__ pp__ pq__	_el_ _em_ _en_ _nl_ _nm_ _nn_ _wl_ _wm_ _wn_	__av __dv __gv __jv __mv __pv __sv __vv __yv
C-le	pr__ ps__ pt__ pu__ pv__ pw__ px__ py__ pz__	_eo_ _ep_ _eq_ _no_ _np_ _nq_ _wo_ _wp_ _wq_	__aw __dw __gw __jw __mw __pw __sw __vw __yw
1-ls	q0__ qa__ qb__ qc__ qd__ qe__ qf__ qg__ qh__	_er_ _es_ _et_ _nr_ _ns_ _nt_ _wr_ _ws_ _wt_	__ax __dx __gx __jx __mx __px __sx __vx __yx
2-ls	qi__ qj__ qk__ ql__ qm__ qn__ qo__ qp__ qq__	_eu_ _ev_ _ew_ _nu_ _nv_ _nw_ _wu_ _wv_ _ww_	__ay __dy __gy __jy __my __py __sy __vy __yy
3-ls	qr__ qs__ qt__ qu__ qv__ qw__ qx__ qy__ qz__	_ex_ _ey_ _ez_ _nx_ _ny_ _nz_ _wx_ _wy_ _wz_	__az __dz __gz __jz __mz __pz __sz __vz __yz
4-ls	r0__ ra__ rb__ rc__ rd__ re__ rf__ rg__ rh__	_f0_ _fa_ _fb_ _o0_ _oa_ _ob_ _x0_ _xa_ _xb_	__b0 __e0 __h0 __k0 __n0 __q0 __t0 __w0 __z0
5-ls	ri__ rj__ rk__ rl__ rm__ rn__ ro__ rp__ rq__	_fc_ _fd_ _fe_ _oc_ _od_ _oe_ _xc_ _xd_ _xe_	__ba __ea __ha __ka __na __qa __ta __wa __za
6-ls	rr__ rs__ rt__ ru__ rv__ rw__ rx__ ry__ rz__	_ff_ _fg_ _fh_ _of_ _og_ _oh_ _xf_ _xg_ _xh_	__bb __eb __hb __kb __nb __qb __tb __wb __zb
7-ls	s0__ sa__ sb__ sc__ sd__ se__ sf__ sg__ sh__	_fi_ _fj_ _fk_ _oi_ _oj_ _ok_ _xi_ _xj_ _xk_	__bc __ec __hc __kc __nc __qc __tc __wc __zc
8-ls	si__ sj__ sk__ sl__ sm__ sn__ so__ sp__ sq__	_fl_ _fm_ _fn_ _ol_ _om_ _on_ _xl_ _xm_ _xn_	__bd __ed __hd __kd __nd __qd __td __wd __zd
A-ls	sr__ ss__ st__ su__ sv__ sw__ sx__ sy__ sz__	_fo_ _fp_ _fq_ _oo_ _op_ _oq_ _xo_ _xp_ _xq_	__be __ee __he __ke __ne __qe __te __we __ze
C-ls	t0__ ta__ tb__ tc__ td__ te__ tf__ tg__ th__	_fr_ _fs_ _ft_ _or_ _os_ _ot_ _xr_ _xs_ _xt_	__bf __ef __hf __kf __nf __qf __tf __wf __zf
E-ls	ti__ tj__ tk__ tl__ tm__ tn__ to__ tp__ tq__	_fu_ _fv_ _fw_ _ou_ _ov_ _ow_ _xu_ _xv_ _xw_	__bg __eg __hg __kg __ng __qg __tg __wg __zg
1-lu	tr__ ts__ tt__ tu__ tv__ tw__ tx__ ty__ tz__	_fx_ _fy_ _fz_ _ox_ _oy_ _oz_ _xx_ _xy_ _xz_	__bh __eh __hh __kh __nh __qh __th __wh __zh
2-lu	u0__ ua__ ub__ uc__ ud__ ue__ uf__ ug__ uh__	_g0_ _ga_ _gb_ _p0_ _pa_ _pb_ _y0_ _ya_ _yb_	__bi __ei __hi __ki __ni __qi __ti __wi __zi
3-lu	ui__ uj__ uk__ ul__ um__ un__ uo__ up__ uq__	_gc_ _gd_ _ge_ _pc_ _pd_ _pe_ _yc_ _yd_ _ye_	__bj __ej __hj __kj __nj __qj __tj __wj __zj
4-lu	ur__ us__ ut__ uu__ uv__ uw__ ux__ uy__ uz__	_gf_ _gg_ _gh_ _pf_ _pg_ _ph_ _yf_ _yg_ _yh_	__bk __ek __hk __kk __nk __qk __tk __wk __zk
5-lu	v0__ va__ vb__ vc__ vd__ ve__ vf__ vg__ vh__	_gi_ _gj_ _gk_ _pi_ _pj_ _pk_ _yi_ _yj_ _yk_	__bl __el __hl __kl __nl __ql __tl __wl __zl
6-lu	vi__ vj__ vk__ vl__ vm__ vn__ vo__ vp__ vq__	_gl_ _gm_ _gn_ _pl_ _pm_ _pn_ _yl_ _ym_ _yn_	__bm __em __hm __km __nm __qm __tm __wm __zm
7-lu	vr__ vs__ vt__ vu__ vv__ vw__ vx__ vy__ vz__	_go_ _gp_ _gq_ _po_ _pp_ _pq_ _yo_ _yp_ _yq_	__bn __en __hn __kn __nn __qn __tn __wn __zn
8-lu	w0__ wa__ wb__ wc__ wd__ we__ wf__ wg__ wh__	_gr_ _gs_ _gt_ _pr_ _ps_ _pt_ _yr_ _ys_ _yt_	__bo __eo __ho __ko __no __qo __to __wo __zo
A-lu	wi__ wj__ wk__ wl__ wm__ wn__ wo__ wp__ wq__	_gu_ _gv_ _gw_ _pu_ _pv_ _pw_ _yu_ _yv_ _yw_	__bp __ep __hp __kp __np __qp __tp __wp __zp
C-lu	wr__ ws__ wt__ wu__ wv__ ww__ wx__ wy__ wz__	_gx_ _gy_ _gz_ _px_ _py_ _pz_ _yx_ _yy_ _yz_	__bq __eq __hq __kq __nq __qq __tq __wq __zq
E-lu	x0__ xa__ xb__ xc__ xd__ xe__ xf__ xg__ xh__	_h0_ _ha_ _hb_ _q0_ _qa_ _qb_ _z0_ _za_ _zb_	__br __er __hr __kr __nr __qr __tr __wr __zr
1-lq	xi__ xj__ xk__ xl__ xm__ xn__ xo__ xp__ xq__	_hc_ _hd_ _he_ _qc_ _qd_ _qe_ _zc_ _zd_ _ze_	__bs __es __hs __ks __ns __qs __ts __ws __zs
3-lq	xr__ xs__ xt__ xu__ xv__ xw__ xx__ xy__ xz__	_hf_ _hg_ _hh_ _qf_ _qg_ _qh_ _zf_ _zg_ _zh_	__bt __et __ht __kt __nt __qt __tt __wt __zt
5-lq	y0__ ya__ yb__ yc__ yd__ ye__ yf__ yg__ yh__	_hi_ _hj_ _hk_ _qi_ _qj_ _qk_ _zi_ _zj_ _zk_	__bu __eu __hu __ku __nu __qu __tu __wu __zu
7-lq	yi__ yj__ yk__ yl__ ym__ yn__ yo__ yp__ yq__	_hl_ _hm_ _hn_ _ql_ _qm_ _qn_ _zl_ _zm_ _zn_	__bv __ev __hv __kv __nv __qv __tv __wv __zv
8-lq	yr__ ys__ yt__ yu__ yv__ yw__ yx__ yy__ yz__	_ho_ _hp_ _hq_ _qo_ _qp_ _qq_ _zo_ _zp_ _zq_	__bw __ew __hw __kw __nw __qw __tw __ww __zw
A-lq	z0__ za__ zb__ zc__ zd__ ze__ zf__ zg__ zh__	_hr_ _hs_ _ht_ _qr_ _qs_ _qt_ _zr_ _zs_ _zt_	__bx __ex __hx __kx __nx __qx __tx __wx __zx
C-lq	zi__ zj__ zk__ zl__ zm__ zn__ zo__ zp__ zq__	_hu_ _hv_ _hw_ _qu_ _qv_ _qw_ _zu_ _zv_ _zw_	__by __ey __hy __ky __ny __qy __ty __wy __zy
E-lq	zr__ zs__ zt__ zu__ zv__ zw__ zx__ zy__ zz__	_hx_ _hy_ _hz_ _qx_ _qy_ _qz_ _zx_ _zy_ _zz_	__bz __ez __hz __kz __nz __qz __tz __wz __zz


==> anc/stringlib.c <==

/*
 * library of string operations
 *
 * 1.6.07 jb
 */



#define __attr__(atr,dcl)	dcl __attribute__ (atr); dcl

/* Enable support for large (>=2GB) files.      */
/* See feature_test_macros(7), fseeko(3).       */
#define _FILE_OFFSET_BITS               64


#include <stdlib.h>
#include <stdarg.h>
#include <stdio.h>
#include <string.h>
#include <ctype.h>

#include "typeAbbrevs.h"
#include "stringlib.h"
#include "debug.h"



/* ***************************************************************** */
/* ***** temporary strings **************************************@@* */
/* ***************************************************************** */



#ifndef tmpBufMax
#define tmpBufMax             ((size_t)(64*1024))
#endif

static char tmpBuf[tmpBufMax];
static size_t tmpBufTop = 0;



/* allocate (sz) bytes of buffer space for temporary string */
char *tmpString(
    size_t sz)
{
    char *res;

    if (tmpBufTop + sz >= tmpBufMax)
	tmpBufTop = 0;
    if (tmpBufTop + sz >= tmpBufMax)
	checkFail("tmpString(%lu) ovfl max=%lu",sz,tmpBufMax);
    tmpBuf[tmpBufTop] = '\0';
    res        = &tmpBuf[tmpBufTop];
    tmpBufTop += sz;
    return res;
}



/* Store args into char* array, incl the terminating NULL. */
/* E.g. tmpStrings("abc","de","f") returns {"abc","de","f",NULL}. */
__attr__((sentinel),
char **tmpStrings(
    char *str0,
    ...))
{
    va_list ap;
    int n;
    int i;
    char **res;

    /* count number of args */
    va_start(ap,str0);
    for (n=1; va_arg(ap,char*)!=NULL; ++n)
	;
    va_end(ap);
    /* alloc tmp space */
    res = (char**)tmpString((n+1)*4);
    /* store arg ptrs into tmp space */
    res[0] = str0;
    va_start(ap,str0);
    for (i=1; i<n; ++i)
	res[i] = va_arg(ap,char*);
    va_end(ap);
    res[n] = NULL;
    return res;
}



/* Concatenate all args together into tmp space. */
__attr__((sentinel),
char *tmpCat(
    const char *str0,
    ...))
{
    va_list ap;
    size_t lgSum;
    char *res;
    char *strI;
    size_t o;

    if (str0 == NULL)
	return "";
    /* calc total size */
    lgSum = strlen(str0);
    va_start(ap,str0);
    while ((strI=va_arg(ap,char*)) != NULL)
	lgSum += strlen(strI);
    va_end(ap);
    lgSum += 1;		/* trailing '\0' */
    /* alloc tmp space */
    res = tmpString(lgSum);
    /* copy arg strings into tmp space */
    o = 0;
    strcpy(&res[o],str0);
    o += strlen(str0);
    va_start(ap,str0);
    while ((strI=va_arg(ap,char*)) != NULL) {
	strcpy(&res[o],strI);
	o += strlen(strI);
    }
    va_end(ap);
    return res;
}



/* Allocate (sz) bytes buffer and sprintf args wrt (fmt) into it. */
__attr__((format(printf,2,3)),
char *tmpFmt(
    size_t sz,
    const char *fmt,
    ...))
{
    char * const buf = tmpString(sz);
    va_list ap;

    va_start(ap,fmt);
    vsnprintf(buf,sz,fmt,ap);
    va_end(ap);
    return buf;
}



/* Return a '\0'-terminated copy of the first (lg) chars of (str) */
__attr__((nonnull(2)),
char *tmpPrefix(
    size_t lg,
    const char str[lg]))
{
    char * const buf = tmpString(lg+1);

    strncpy(buf,str,lg);
    buf[lg] = '\0';
    return buf;
}



/* Print an array into temporary buffer */
__attr__((nonnull(1,2)),
char *tmpArr(
    const char *fmtElem,
    const char *fmtSep,
    int lg,
    const int arr[]))
{
    size_t const max = 1024;
    char * const res = tmpString(max);
    size_t sz;
    int i;
    bool first;

    sz    = 0;
    first = true;
    for (i=0; i<lg; ++i) {
	if (first)
	    first = false;
	else
	    sz += snprintf(&res[sz],max-sz,fmtSep);
	sz += snprintf(&res[sz],max-sz,fmtElem,arr[i]);
	if (max <= sz) {
	    sprintf(&res[max-4],"...");
	    break;
	}
    }
    res[max-1] = '\0';		/* ensures '\0' if lg <= 0 */
    return res;
}



/* return a human readible form of character (c) */
char *tmpCharName(
    char c)
{
    char * const cn = tmpString(16);

    if (isprint(c))
	sprintf(cn,"'%c' (%02x)",c,c);
    else
	sprintf(cn,"%02x",c);
    return cn;
}



/* return a copy of (src) with each char in (pat) replaced by the */
/* corresponding string in (repl) */
__attr__((nonnull(1,2,3)),
char *strsubst(
    const char *src,
    const char *pat,
    const char * const *repl))
{
    size_t const resMax = 4*1024;
    char * const res = tmpString(resMax);
    int o;
    int i;
    int j;

    o = 0;
    for (i=0; src[i]!='\0'; ++i) {
	const char * const p = strchr(pat,(int)src[i]);
	if (p == NULL) {
	    res[o++] = src[i];
	} else {
	    const char * const rp0 = repl[p-pat];
	    const char * const rp  = (rp0 == NULL ? "" : rp0);
	    for (j=0; rp[j]!='\0'; ++j)
		res[o++] = rp[j];
	}
    }
    res[o] = '\0';
    return res;
}



/* succeed if pat is a prefix of subj */
__attr__((const),
inline bool strprf(
    const char *subj,
    const char *pat))
{
    size_t const lgPat  = strlen(pat);

    return strncmp(subj,pat,lgPat) == 0;
}



/* succeed if pat is a suffix of subj */
__attr__((const),
inline bool strsuf(
    const char *subj,
    const char *pat))
{
    int          const lgSubj = strlen(subj);
    int          const lgPat  = strlen(pat);
    const char * const suff   = &subj[lgSubj-lgPat];

    return lgSubj >= lgPat && strcmp(suff,pat) == 0;
}



/* Return the number of occurrences of (c) in (str). */
__attr__((const),
inline int strcnt(
    const char *str,
    char c))
{
    int i;
    int cnt;

    cnt = 0;
    for (i=0; str[i]!='\0'; ++i)
	if (str[i] == c)
	    ++cnt;
    return cnt;
}



/* if (pat) is a suffix of (subj), return (subj)'s remaining prefix, */
/* else return (subj) */
__attr__((nonnull(1,2)),
char *tmpBasename(
    const char *subj,
    const char *pat))
{
    size_t const lgSubj = strlen(subj);

    if (strsuf(subj,pat)) {
	size_t const lgPat  = strlen(pat);
	return tmpPrefix(lgSubj-lgPat,subj);
    } else {
	return tmpPrefix(lgSubj,subj);		/* copy const subj */
    }
}



/* Split filename (fn) into a basename (bn, includes directory prefix) */
/* and an extension (ext, includes '.'). */
__attr__((nonnull(1)),
void tmpSplitFilename(
    const char *fn,
    const char **bn,
    const char **ext))
{
    const char *dotPtr = strrchr(fn,'.');

    if (dotPtr == NULL) {
	*bn  = fn;
	*ext = "";
    } else {
	int const dotIdx = dotPtr - fn;
	*bn  = tmpPrefix(dotIdx,fn);
	*ext = &fn[dotIdx];
    }
}



/* ***************************************************************** */
/* ***** line buffer scanning ***********************************@@* */
/* ***************************************************************** */




typedef int colT;



/* read one line from file fd */
bool readLine(
    FILE *fd,
    colT lgth,
    char buf[lgth])
{
    //static int lino = 0;
    colT i;

    //bg(0,"readLine(%p,%d,%p) line %d",fd,lgth,buf,++lino);
    if (fd == NULL || buf == NULL)
	checkFail("readLine(%p,%d,%p)",fd,lgth,buf);
    for (i=0; i<lgth; ++i) {
	int const c = getc(fd);
	//wr(0,"i %3d c %02x '%c'",i,c,c);
	if (c == EOF) {
	    buf[i] = '\0';
	    //en(0,"readLine false");
	    return i != 0 /*false*/;
	} else if (c == '\n') {
	    buf[i] = '\0';
	    //en(0,"readLine(,,'%s') true",buf);
	    return true;
	} else {
	    buf[i] = c;
	}
    }
    buf[lgth-1] = '\0';
    //en(0,"readLine(,,'%s') true (trunc)",buf);
    return true;
}



/* read one line from file fd, expanding tabs to blanks */
bool readExpandLine(
    FILE *fd,
    colT lgth,
    char buf[lgth])
{
    //static int lino = 0;
    colT i;

    //bg(0,"readLine(%p,%d,%p) line %d",fd,lgth,buf,++lino);
    if (fd == NULL || buf == NULL)
	checkFail("readLine(%p,%d,%p)",fd,lgth,buf);
    for (i=0; i<lgth; ++i) {
	int const c = getc(fd);
	//wr(0,"i %3d c %02x '%c'",i,c,c);
	if (c == EOF) {
	    buf[i] = '\0';
	    //en(0,"readLine false");
	    return i != 0 /*false*/;
	} else if (c == '\n') {
	    buf[i] = '\0';
	    //en(0,"readLine(,,'%s') true",buf);
	    return true;
	} else if (c == '\t') {
	    buf[i++] = ' ';
	    while (i % 8 != 0)
		buf[i++] = ' ';
	    --i;
	} else {
	    buf[i] = c;
	}
    }
    buf[lgth-1] = '\0';
    //en(0,"readLine(,,'%s') true (trunc)",buf);
    return true;
}




void bSkipLayout(
    colT *col,
    const char buf[])
{
    //bg(0,"bSkipLayout(%d,%p)",*col,buf);
    while (isspace(buf[*col]))
        *col += 1;
    //en(0,"bSkipLayout(%d,) %02x",*col,buf[*col]);
}



bool bSkipLayoutLines(
    colT *col,
    char comm,		/* comment to end of line */
    FILE *fd,
    colT lgth,
    char buf[lgth])
{
    //bg(0,"bSkipLayoutLines(%d,'%c',%p,%d,%p)",*col,comm,fd,lgth,buf);
    while (true) {
	bSkipLayout(col,buf);
	if (buf[*col] != '\0') {
	    //en(0,"bSkipLayoutLines(%d,,,,) true",*col);
	    return true;
	}
	do {
	    if (! readLine(fd,lgth,buf)) {
		//en(0,"bSkipLayoutLines(%d,,,,) false",*col);
		return false;
	    }
	    //wr(0,"buf[0]='%c'",buf[0]);
	} while (buf[0] == comm);
	*col = 0;
    }
}



/* succeed if a given identifier string can be skipped */
bool bScanGivenString(
    colT *col,
    const char buf[],
    const char ident[])
{
    colT i;

    for (i=0; ident[i]!='\0'; ++i)
        if (buf[*col+i] != ident[i])
            return false;
    *col += i;
    return true;
}



/* succeed if a unsigned decimal integer denoter can be scanned */
bool bScanUnsignedDecimal(
    colT *col,
    const char buf[],
    uint *val)
{
    colT c;

    if (! isdigit(buf[*col])) {
        return false;
    } else {
	c    = *col;
	*val = 0;
	while (isdigit(buf[c])) {
	    *val *= 10;
	    *val += (uint)(buf[c] - '0');
	    c    += 1;
	}
	*col = c;
	return true;
    }
}



/* succeed if a signed decimal integer denoter can be scanned */
bool bScanSignedDecimal(
    colT *col,
    const char buf[],
    int *val)
{
    colT c;
    int sign;
    int absVal;

    c      = *col;
    sign   = +1;
    if (buf[c] == '+') {
        sign  = +1;
        c    += 1;
    } else if (buf[c] == '-') {
        sign  = -1;
        c    += 1;
    }
    if (! bScanUnsignedDecimal(&c,buf,&absVal)) {
	return false;
    } else {
	*val = sign * absVal;
	*col = c;
	return true;
    }
}





/* succeed if a hex integer denoter can be scanned */
bool bScanUnsignedHexadecimalLL(
    colT *col,
    const char buf[],
    ullong *val)
{
    colT c;

    if (! isxdigit(buf[*col])) {
        return false;
    } else {
	c    = *col;
	*val = 0;
	while (true) {
	    if ('a' <= buf[c] && buf[c] <= 'f')
		*val = *val * 16LL + (ullong)(buf[c] - 'a' + 10LL);
	    else if ('A' <= buf[c] && buf[c] <= 'F')
		*val = *val * 16LL + (ullong)(buf[c] - 'A' + 10LL);
	    else if ('0' <= buf[c] && buf[c] <= '9')
		*val = *val * 16LL + (ullong)(buf[c] - '0' + 0LL);
	    else
		break;
	    c   += 1;
	}
	*col = c;
	return true;
    }
}



bool bScanUnsignedHexadecimal(
    colT *col,
    const char buf[],
    uint *val)
{
    ullong valLL = 0LL;		/* avoid uninit warning */
    bool const ok = bScanUnsignedHexadecimalLL(col,buf,&valLL);

    *val = valLL;
    return ok;
}



/* succeed if a double denoter, without exponent, can be scanned */
bool bScanDouble(
    colT *col,
    const char buf[],
    double *val)
{
    colT c;
    double sign;
    double absVal;
    double frac;

    c      = *col;
    sign   = +1.0;
    absVal = 0.0;
    frac   = 0.1;
    if (buf[c] == '+') {
        sign  = +1.0;
        c    += 1;
    } else if (buf[c] == '-') {
        sign  = -1.0;
        c    += 1;
    }
    if (! isdigit(buf[c])) {
        return false;
    }
    while (isdigit(buf[c])) {
        absVal *= 10.0;
        absVal += (double)(buf[c] - '0');
        c      += 1;
    }
    if (buf[c] == '.') {
        c += 1;
        while (isdigit(buf[c])) {
            absVal += (double)(buf[c] - '0') * frac;
            frac   *= 0.1;
            c      += 1;
        }
    }
    *val = sign * absVal;
    *col = c;
    return true;
}



/* succeed if a string denoter, delimited by any char in forbidden[] */
/* or by end of string, can be scanned, fail only on val[] overflow */
bool bScanStringUntil(
    colT *col,			/* current col in buf, is updated */
    const char buf[],		/* input buffer */
    const char *forbidden,	/* list of delimiting chars */
    colT max,			/* max result length */
    char val[max])		/* result string of scan */
{
    colT c;
    colT top;

    c   = *col;
    top = 0;
    while (strchr(forbidden,(int)buf[c]) == NULL && buf[c] != '\0') {
	if (max <= top)
	    return false;
        val[top]  = buf[c];
        c        += 1;
        top      += 1;
    }
    if (max <= top)
	return false;
    val[top]  = '\0';
    *col      = c;
    return true;
}



/* succeed if a string denoter, consisting of chars in allowed[] only, */
/* fail only on buffer overflow */
bool bScanStringWhile(
    colT *col,
    const char buf[],
    const char *allowed,
    colT max,
    char val[max])
{
    colT c;
    colT top;

    c   = *col;
    top = 0;
    while (strchr(allowed,(int)buf[c]) != NULL && buf[c] != '\0') {
	if (max <= top)
	    return false;
        val[top]  = buf[c];
        c        += 1;
        top      += 1;
    }
    if (max <= top)
	return false;
    val[top]  = '\0';
    *col      = c;
    return true;
}





==> anc/stringlib.h <==
#ifndef stringlib_h
#define stringlib_h

#ifdef __cplusplus
extern "C" {
#endif


extern char *tmpString(size_t);
extern char *tmpFmt(size_t,const char*,...)
				__attribute__ ((format(printf,2,3)));
extern char *tmpPrefix(size_t,const char[])
				__attribute__ ((nonnull(2)));
extern char *tmpArr(const char*,const char*,int,const int[])
				__attribute__ ((nonnull(1,2)));
extern char *strsubst(const char*,const char*,const char*const*)
				__attribute__ ((nonnull(1,2,3)));
extern /*inline*/ bool strsuf(const char*,const char*)
				__attribute__ ((const))
				__attribute__ ((nonnull(1,2)));
extern /*inline*/ bool strprf(const char*,const char*)
				__attribute__ ((const))
				__attribute__ ((nonnull(1,2)));
extern /*inline*/ int strcnt(const char*,char)
				__attribute__ ((const))
				__attribute__ ((nonnull(1)));
extern char *tmpBasename(const char*,const char*)
				__attribute__ ((nonnull(1,2)));
extern void tmpSplitFilename(const char*,const char**,const char**)
				__attribute__ ((nonnull(1)));

extern char **tmpStrings(char*,...) __attribute__ ((sentinel));
extern char *tmpCat(const char*,...) __attribute__ ((sentinel));
extern char *tmpCharName(char);


extern bool readLine(FILE*,int lg,char[lg]);
extern bool readExpandLine(FILE*,int lg,char[lg]);
extern void bSkipLayout(int*,const char buf[]);
extern bool bSkipLayoutLines(int*,char,FILE*,int lg,char buf[lg]);
extern bool bScanGivenString(int*,const char buf[],const char[]);
extern bool bScanUnsignedDecimal(int*,const char buf[],uint*);
extern bool bScanSignedDecimal(int*,const char buf[],int*);
extern bool bScanUnsignedHexadecimal(int*,const char buf[],uint*);
extern bool bScanUnsignedHexadecimalLL(int*,const char buf[],ullong*);
extern bool bScanDouble(int*,const char buf[],double*);
extern bool bScanStringUntil(int*,const char buf[],const char*,
				int mx,char[mx]);
extern bool bScanStringWhile(int*,const char buf[],const char*,
				int mx,char[mx]);

#ifdef __cplusplus
}
#endif

#endif


==> anc/trueAxioms.list <==
0t0p
0ucf
0udt
0vcy
0vyd
0wyx
0xjz
0xzj
0yen
0zet
adsd
bioh
biuv
bldc
btlg
cixg
ckry
cllc
cmyp
cnyy
cokb
cpbj
cpnn
d0gh
dcaa
djid
dspx
dsqv
eqgt
etfr
ewvq
faok
fbao
fbar
fjvk
fkdd
fkdo
g0rw
gknw
gtlu
hlmf
hpr0
ik0q
ikcr
ikuv
ikvl
ilce
ild0
ioas
ituh
itui
j0vb
jbcr
jljo
jlmq
lmco
ltvl
nnas
npkj
ntuj
oskj
ot0q
otcr
otfp
owae
owg0
owgk
owht
pgrm
phfb
pkcr
pudt
pwog
pxdx
pxjz
qavd
qbad
qbgd
qtaq
qudq
rwpd
uivk
uiyr
ujry
ukaa
ukfp
uklu
ulfl
ulmt
umxl
unae
unrb
unuj
uodr
uoed
uoge
uydr
vhqx
voye
voyr
vozd
vpm0
vtlj
vxcb
vxfj
wcch
wfxh
wfyp
wfzb
wgba
wxdx
xlfr
xt0s
xtg0
xtlr
xxcn
xxjz
xzgd
xzhs
xzkv
xzog
ykcr
ykfq
yqnt


==> anc/typeAbbrevs.h <==
#ifndef typeAbbrevs_h
#define typeAbbrevs_h

#ifdef _cplusplus
extern "C" {
#endif


#include <stdlib.h>	/* needed for ulong, uint, ushort */



#ifndef cfrTypecheck
#define abstypedef	typedef
#endif



typedef unsigned char      uchar;
//typedef unsigned short int     ushort;
typedef unsigned long long int ullong;
typedef long long int llong;

#ifndef __cplusplus
abstypedef int bool;
#define true		((bool)1)
#define false		((bool)0)
#endif



#ifdef _cplusplus
}
#endif

#endif


==> anc/validateAxioms.sh <==
#!/bin/bash

#set -x

make

./nonprominentProperties -color -lpImpl			\
	reportHd					\
	init						\
	setTrue  trueAxioms.list		10	\
	setFalse falseAuto5.list		10	\
	setFalse falseFinite.list		10	\
	setFalse falseInfinite.list		10	\
	deductiveClosure				\
	list - 0 0					\
	statistics					

exit


